Robust Detection of Hierarchical Communities from Escherichia coli Gene Expression Data

Determining the functional structure of biological networks is a central goal of systems biology. One approach is to analyze gene expression data to infer a network of gene interactions on the basis of their correlated responses to environmental and genetic perturbations. The inferred network can then be analyzed to identify functional communities. However, commonly used algorithms can yield unreliable results due to experimental noise, algorithmic stochasticity, and the influence of arbitrarily chosen parameter values. Furthermore, the results obtained typically provide only a simplistic view of the network partitioned into disjoint communities and provide no information of the relationship between communities. Here, we present methods to robustly detect coregulated and functionally enriched gene communities and demonstrate their application and validity for Escherichia coli gene expression data. Applying a recently developed community detection algorithm to the network of interactions identified with the context likelihood of relatedness (CLR) method, we show that a hierarchy of network communities can be identified. These communities significantly enrich for gene ontology (GO) terms, consistent with them representing biologically meaningful groups. Further, analysis of the most significantly enriched communities identified several candidate new regulatory interactions. The robustness of our methods is demonstrated by showing that a core set of functional communities is reliably found when artificial noise, modeling experimental noise, is added to the data. We find that noise mainly acts conservatively, increasing the relatedness required for a network link to be reliably assigned and decreasing the size of the core communities, rather than causing association of genes into new communities.

==> anc/Dataset_S1_fmin6.txt <==
abgB, b1337, abgA, b1338
abgR, b1339, abgA, b1338
abgR, b1339, abgB, b1337
abgT, b1336, abgB, b1337
abgT, b1336, abgR, b1339
accC, b3256, accB, b3255
aceB, b4014, aceA, b4015
aceF, b115, aceE, b114
aceK, b4016, aceA, b4015
aceK, b4016, aceB, b4014
acrB, b462, acrA, b463
acs, b4069, aceA, b4015
actP, b4067, acs, b4069
adiC, b4115, adiA, b4117
adiY, b4116, adiC, b4115
afuC, b262, afuB, b263
agaD, b3140, agaB, b3138
agaD, b3140, agaC, b3139
agaI, b3141, agaB, b3138
agp, b1002, acs, b4069
aldA, b1415, acs, b4069
aldA, b1415, actP, b4067
aldA, b1415, agp, b1002
alkA, b2068, abgA, b1338
alkA, b2068, aegA, b2468
alsB, b4088, alsA, b4087
alsC, b4086, alsA, b4087
alsE, b4085, alsA, b4087
alsE, b4085, alsB, b4088
alsE, b4085, alsC, b4086
alsK, b4084, alsC, b4086
alsK, b4084, alsE, b4085
ampE, b111, ampD, b110
apaH, b49, ampD, b110
apaH, b49, ampE, b111
apaH, b49, apaG, b50
appB, b979, appA, b980
appC, b978, appA, b980
appC, b978, appB, b979
araB, b63, araA, b62
araC, b64, araA, b62
araC, b64, araB, b63
araD, b61, araA, b62
araD, b61, araB, b63
araD, b61, araC, b64
araE, b2841, araA, b62
araE, b2841, araB, b63
araE, b2841, araC, b64
araE, b2841, araD, b61
araF, b1901, araA, b62
araF, b1901, araB, b63
araF, b1901, araC, b64
araF, b1901, araD, b61
araF, b1901, araE, b2841
araG, b1900, araA, b62
araG, b1900, araB, b63
araG, b1900, araC, b64
araG, b1900, araD, b61
araG, b1900, araE, b2841
araG, b1900, araF, b1901
araH, b4460, araA, b62
araH, b4460, araB, b63
araH, b4460, araC, b64
araH, b4460, araD, b61
araH, b4460, araE, b2841
araH, b4460, araF, b1901
araH, b4460, araG, b1900
araJ, b396, araA, b62
araJ, b396, araB, b63
araJ, b396, araC, b64
araJ, b396, araD, b61
araJ, b396, araE, b2841
araJ, b396, araF, b1901
araJ, b396, araG, b1900
araJ, b396, araH, b4460
argB, b3959, argA, b2818
argC, b3958, argA, b2818
argC, b3958, argB, b3959
argD, b3359, argA, b2818
argD, b3359, argB, b3959
argD, b3359, argC, b3958
argE, b3957, argB, b3959
argE, b3957, argC, b3958
argF, b273, argA, b2818
argF, b273, argB, b3959
argF, b273, argC, b3958
argF, b273, argD, b3359
argG, b3172, argA, b2818
argG, b3172, argB, b3959
argG, b3172, argC, b3958
argG, b3172, argD, b3359
argG, b3172, argF, b273
argH, b3960, argA, b2818
argH, b3960, argB, b3959
argH, b3960, argC, b3958
argH, b3960, argD, b3359
argH, b3960, argF, b273
argH, b3960, argG, b3172
argI, b4254, argA, b2818
argI, b4254, argB, b3959
argI, b4254, argC, b3958
argI, b4254, argD, b3359
argI, b4254, argF, b273
argI, b4254, argG, b3172
argI, b4254, argH, b3960
argK, b2918, agaD, b3140
argK, b2918, agaI, b3141
argT, b2310, aldA, b1415
argW, b2348, argU, b536
argX, b3796, argU, b536
arnA, b2255, ais, b2252
arnB, b2253, ais, b2252
arnB, b2253, arnA, b2255
arnC, b2254, ais, b2252
arnC, b2254, arnA, b2255
arnC, b2254, arnB, b2253
arnD, b2256, ais, b2252
aroD, b1693, argE, b3957
aroD, b1693, aroA, b908
aroG, b754, aroA, b908
aroG, b754, aroD, b1693
aroK, b3390, aroB, b3389
aroL, b388, aroF, b2601
aroP, b112, argA, b2818
aroP, b112, argB, b3959
aroP, b112, argC, b3958
aroP, b112, argD, b3359
aroP, b112, argF, b273
aroP, b112, argG, b3172
aroP, b112, argH, b3960
aroP, b112, argI, b4254
aroP, b112, aroA, b908
aroP, b112, aroG, b754
arsC, b3503, arsB, b3502
arsR, b3501, agaC, b3139
artJ, b860, argA, b2818
artJ, b860, argB, b3959
artJ, b860, argC, b3958
artJ, b860, argD, b3359
artJ, b860, argF, b273
artJ, b860, argG, b3172
artJ, b860, argH, b3960
artJ, b860, argI, b4254
artJ, b860, aroA, b908
artJ, b860, aroP, b112
artM, b861, artI, b863
artP, b864, artI, b863
artP, b864, artM, b861
artQ, b862, artI, b863
artQ, b862, artM, b861
artQ, b862, artP, b864
asd, b3433, argE, b3957
asd, b3433, argP, b2916
asd, b3433, aroA, b908
asd, b3433, aroG, b754
aspA, b4139, ansB, b2957
aspA, b4139, aphA, b4055
astA, b1747, acs, b4069
astA, b1747, adhP, b1478
astB, b1745, acs, b4069
astB, b1745, adhP, b1478
astB, b1745, astA, b1747
astC, b1748, acs, b4069
astC, b1748, adhP, b1478
astC, b1748, astA, b1747
astC, b1748, astB, b1745
astD, b1746, adhP, b1478
astD, b1746, astA, b1747
astD, b1746, astB, b1745
astD, b1746, astC, b1748
astE, b1744, astA, b1747
astE, b1744, astB, b1745
astE, b1744, astC, b1748
astE, b1744, astD, b1746
atoS, b2219, agp, b1002
atoS, b2219, atoC, b2220
atpB, b3738, atpA, b3734
atpC, b3731, atpA, b3734
atpD, b3732, atpA, b3734
atpD, b3732, atpC, b3731
atpE, b3737, atpA, b3734
atpE, b3737, atpB, b3738
atpE, b3737, atpD, b3732
atpF, b3736, atpA, b3734
atpF, b3736, atpB, b3738
atpF, b3736, atpD, b3732
atpF, b3736, atpE, b3737
atpG, b3733, atpA, b3734
atpG, b3733, atpB, b3738
atpG, b3733, atpC, b3731
atpG, b3733, atpD, b3732
atpG, b3733, atpE, b3737
atpG, b3733, atpF, b3736
atpH, b3735, atpA, b3734
atpH, b3735, atpB, b3738
atpH, b3735, atpC, b3731
atpH, b3735, atpD, b3732
atpH, b3735, atpE, b3737
atpH, b3735, atpF, b3736
atpH, b3735, atpG, b3733
atpI, b3739, atpB, b3738
azoR, b1412, aroD, b1693
barA, b2786, ampC, b4150
basR, b4113, arnB, b2253
basR, b4113, arnC, b2254
basS, b4112, ais, b2252
basS, b4112, arnA, b2255
basS, b4112, arnB, b2253
basS, b4112, arnC, b2254
basS, b4112, arnD, b2256
basS, b4112, basR, b4113
bcsA, b3533, arsR, b3501
bcsB, b3532, bcsA, b3533
bcsF, b3537, bcsE, b3536
bcsG, b3538, bcsE, b3536
bcsG, b3538, bcsF, b3537
bcsZ, b3531, aaeB, b3240
bcsZ, b3531, bcsA, b3533
betB, b312, betA, b311
betI, b313, betA, b311
betI, b313, betB, b312
betT, b314, betA, b311
betT, b314, betB, b312
betT, b314, betI, b313
bfd, b3337, ansB, b2957
bglB, b3721, acrF, b3266
bglB, b3721, alsE, b4085
bglB, b3721, aslA, b3801
bglG, b3723, bglB, b3721
bglH, b3720, bglF, b3722
bioB, b775, artJ, b860
bioC, b777, argF, b273
bioC, b777, artJ, b860
bioC, b777, bioA, b774
bioC, b777, bioB, b775
bioD, b778, artJ, b860
bioD, b778, bioB, b775
bioD, b778, bioC, b777
bioF, b776, argF, b273
bioF, b776, bioA, b774
bioF, b776, bioB, b775
bioF, b776, bioC, b777
bioF, b776, bioD, b778
blc, b4149, bcsC, b3530
blc, b4149, bfr, b3336
btuE, b1710, amyA, b1927
btuE, b1710, btuD, b1709
btuR, b1270, anmK, b1640
cadA, b4131, adiY, b4116
cadA, b4131, araD, b61
cadB, b4132, adiY, b4116
cadB, b4132, cadA, b4131
caiE, b35, caiC, b37
caiT, b40, acrD, b2470
carA, b32, argD, b3359
carB, b33, argD, b3359
carB, b33, argG, b3172
carB, b33, carA, b32
cbl, b1987, amtB, b451
cbpA, b1000, aidB, b4187
cbpA, b1000, appA, b980
cbpA, b1000, appB, b979
cbpA, b1000, appC, b978
cbpM, b999, aidB, b4187
cbpM, b999, appB, b979
cbpM, b999, appC, b978
cbpM, b999, cbpA, b1000
cbrA, b3690, bglB, b3721
cbrA, b3690, bglG, b3723
cbrC, b3717, bglB, b3721
cbrC, b3717, cbrB, b3716
ccmB, b2200, ccmA, b2201
ccmC, b2199, ccmB, b2200
ccmD, b2198, btuC, b1711
ccmD, b2198, ccmC, b2199
ccmE, b2197, ccmB, b2200
ccmE, b2197, ccmC, b2199
ccmE, b2197, ccmD, b2198
ccmF, b2196, ccmB, b2200
ccmF, b2196, ccmC, b2199
ccmF, b2196, ccmE, b2197
ccmG, b2195, ccmC, b2199
ccmG, b2195, ccmE, b2197
ccmG, b2195, ccmF, b2196
ccmH, b2194, ccmF, b2196
ccmH, b2194, ccmG, b2195
cdh, b3918, ampC, b4150
cfa, b1661, cbpA, b1000
cfa, b1661, cbpM, b999
chaC, b1218, cfa, b1661
chbB, b1738, chbA, b1736
chbF, b1734, chbA, b1736
chbG, b1733, chbF, b1734
chbR, b1735, chbA, b1736
cheA, b1888, aer, b3072
cheB, b1883, aer, b3072
cheB, b1883, cheA, b1888
cheR, b1884, aer, b3072
cheR, b1884, cheA, b1888
cheR, b1884, cheB, b1883
cheW, b1887, aer, b3072
cheW, b1887, cheA, b1888
cheW, b1887, cheB, b1883
cheW, b1887, cheR, b1884
cheY, b1882, aer, b3072
cheY, b1882, cheA, b1888
cheY, b1882, cheB, b1883
cheY, b1882, cheR, b1884
cheY, b1882, cheW, b1887
cheZ, b1881, aer, b3072
cheZ, b1881, cheA, b1888
cheZ, b1881, cheB, b1883
cheZ, b1881, cheR, b1884
cheZ, b1881, cheW, b1887
cheZ, b1881, cheY, b1882
chpR, b2783, chpA, b2782
chpS, b4224, chpB, b4225
citE, b616, citC, b618
citF, b615, acrD, b2470
citF, b615, afuB, b263
citF, b615, caiT, b40
citF, b615, citC, b618
citF, b615, citE, b616
citG, b613, citF, b615
citT, b612, citE, b616
citT, b612, citF, b615
citX, b614, citD, b617
citX, b614, citE, b616
citX, b614, citF, b615
citX, b614, citG, b613
clcB, b1592, abgA, b1338
clpS, b881, clpA, b882
clpX, b438, clpP, b437
cls, b1249, aroD, b1693
cmoA, b1870, ansA, b1767
cmoB, b1871, cmoA, b1870
cmtA, b2933, aaeB, b3240
cmtB, b2934, bglB, b3721
cnu, b1625, blr, b4409
cobS, b1992, cls, b1249
cobT, b1991, cls, b1249
cobT, b1991, cobS, b1992
cobU, b1993, cobS, b1992
cobU, b1993, cobT, b1991
codA, b337, argA, b2818
codA, b337, argC, b3958
codA, b337, argD, b3359
codA, b337, argG, b3172
codA, b337, aroA, b908
codA, b337, aroP, b112
codA, b337, artJ, b860
codA, b337, carA, b32
codA, b337, carB, b33
codB, b336, argA, b2818
codB, b336, argC, b3958
codB, b336, argD, b3359
codB, b336, argG, b3172
codB, b336, aroA, b908
codB, b336, aroP, b112
codB, b336, artJ, b860
codB, b336, carA, b32
codB, b336, carB, b33
codB, b336, codA, b337
copA, b484, cfa, b1661
cpsB, b2049, aaeB, b3240
cpsB, b2049, abgA, b1338
cpsB, b2049, alkA, b2068
cpsB, b2049, ascB, b2716
cpsB, b2049, clcB, b1592
cpsB, b2049, cmtA, b2933
cpsG, b2048, alkA, b2068
cpsG, b2048, cmtA, b2933
cpsG, b2048, cpsB, b2049
creB, b4398, creA, b4397
csdE, b2811, csdA, b2810
csgE, b1039, csgD, b1040
csgF, b1038, csgD, b1040
csgF, b1038, csgE, b1039
csgG, b1037, csgD, b1040
csgG, b1037, csgE, b1039
csgG, b1037, csgF, b1038
csiD, b2659, adhP, b1478
csiD, b2659, astA, b1747
csiD, b2659, astB, b1745
csiD, b2659, astC, b1748
csiD, b2659, astD, b1746
csiE, b2535, agp, b1002
csiE, b2535, aldB, b3588
cspB, b1557, cspA, b3556
cspD, b880, agp, b1002
cspD, b880, aldA, b1415
cspF, b1558, cspB, b1557
cspG, b990, cspA, b3556
cspG, b990, cspB, b1557
cspG, b990, cspF, b1558
cspH, b989, cspB, b1557
cspH, b989, cspG, b990
cspI, b1552, cspB, b1557
cspI, b1552, cspG, b990
cspI, b1552, cspH, b989
csrA, b2696, crr, b2417
csrC, b4457, csrB, b4408
cstA, b598, acs, b4069
cstA, b598, actP, b4067
cstA, b598, agp, b1002
cstA, b598, aldA, b1415
cstA, b598, cspD, b880
cueR, b487, aidB, b4187
cueR, b487, cbpA, b1000
cueR, b487, cbpM, b999
cusB, b574, cusA, b575
cusC, b572, cusA, b575
cusC, b572, cusB, b574
cusF, b573, aroP, b112
cusF, b573, cusA, b575
cusF, b573, cusB, b574
cusF, b573, cusC, b572
cusR, b571, cusA, b575
cusR, b571, cusC, b572
cusR, b571, cusF, b573
cvpA, b2313, argG, b3172
cvpA, b2313, aroP, b112
cvpA, b2313, artJ, b860
cvpA, b2313, codA, b337
cvpA, b2313, codB, b336
cvrA, b1191, aspC, b928
cyaA, b3806, aaeR, b3243
cyaR, b4438, cstA, b598
cyaY, b3807, cdh, b3918
cybB, b1418, bglX, b2132
cybB, b1418, cobS, b1992
cybB, b1418, cobT, b1991
cycA, b4208, argT, b2310
cydB, b734, cydA, b733
cydD, b887, cydC, b886
cynT, b339, cynR, b338
cynX, b341, cynR, b338
cyoB, b431, cyoA, b432
cyoC, b430, cyoA, b432
cyoC, b430, cyoB, b431
cyoD, b429, cyoA, b432
cyoD, b429, cyoB, b431
cyoD, b429, cyoC, b430
cyoE, b428, cyoA, b432
cyoE, b428, cyoB, b431
cyoE, b428, cyoC, b430
cyoE, b428, cyoD, b429
cysC, b2750, cbl, b1987
cysC, b2750, cysA, b2422
cysD, b2752, cbl, b1987
cysD, b2752, cysA, b2422
cysD, b2752, cysC, b2750
cysG, b3368, ccmA, b2201
cysH, b2762, cysA, b2422
cysH, b2762, cysC, b2750
cysH, b2762, cysD, b2752
cysI, b2763, cysA, b2422
cysI, b2763, cysC, b2750
cysI, b2763, cysD, b2752
cysI, b2763, cysH, b2762
cysJ, b2764, cysA, b2422
cysJ, b2764, cysC, b2750
cysJ, b2764, cysD, b2752
cysJ, b2764, cysH, b2762
cysJ, b2764, cysI, b2763
cysK, b2414, cysA, b2422
cysK, b2414, cysC, b2750
cysK, b2414, cysD, b2752
cysK, b2414, cysH, b2762
cysK, b2414, cysI, b2763
cysK, b2414, cysJ, b2764
cysM, b2421, argF, b273
cysM, b2421, aroG, b754
cysM, b2421, artJ, b860
cysM, b2421, codA, b337
cysM, b2421, codB, b336
cysM, b2421, cysA, b2422
cysM, b2421, cysC, b2750
cysM, b2421, cysD, b2752
cysM, b2421, cysH, b2762
cysM, b2421, cysI, b2763
cysM, b2421, cysJ, b2764
cysM, b2421, cysK, b2414
cysN, b2751, cbl, b1987
cysN, b2751, cysA, b2422
cysN, b2751, cysC, b2750
cysN, b2751, cysD, b2752
cysN, b2751, cysH, b2762
cysN, b2751, cysI, b2763
cysN, b2751, cysJ, b2764
cysN, b2751, cysK, b2414
cysN, b2751, cysM, b2421
cysP, b2425, cbl, b1987
cysP, b2425, cysA, b2422
cysP, b2425, cysC, b2750
cysP, b2425, cysD, b2752
cysP, b2425, cysH, b2762
cysP, b2425, cysI, b2763
cysP, b2425, cysJ, b2764
cysP, b2425, cysK, b2414
cysP, b2425, cysM, b2421
cysP, b2425, cysN, b2751
cysQ, b4214, bolA, b435
cysT, b1910, argU, b536
cysT, b1910, argW, b2348
cysT, b1910, argX, b3796
cysU, b2424, cbl, b1987
cysU, b2424, cysA, b2422
cysU, b2424, cysC, b2750
cysU, b2424, cysD, b2752
cysU, b2424, cysH, b2762
cysU, b2424, cysI, b2763
cysU, b2424, cysJ, b2764
cysU, b2424, cysK, b2414
cysU, b2424, cysM, b2421
cysU, b2424, cysN, b2751
cysU, b2424, cysP, b2425
cysW, b2423, cbl, b1987
cysW, b2423, cysA, b2422
cysW, b2423, cysC, b2750
cysW, b2423, cysD, b2752
cysW, b2423, cysH, b2762
cysW, b2423, cysI, b2763
cysW, b2423, cysJ, b2764
cysW, b2423, cysK, b2414
cysW, b2423, cysM, b2421
cysW, b2423, cysN, b2751
cysW, b2423, cysP, b2425
cysW, b2423, cysU, b2424
dadA, b1189, aldA, b1415
dadA, b1189, argT, b2310
dadA, b1189, astC, b1748
dadA, b1189, cstA, b598
dadX, b1190, aldA, b1415
dadX, b1190, cstA, b598
dadX, b1190, dadA, b1189
dapB, b31, argG, b3172
dapB, b31, asd, b3433
dapD, b166, bcp, b2480
dapD, b166, dapB, b31
dbpA, b1343, abgA, b1338
dbpA, b1343, abgB, b1337
dbpA, b1343, abgR, b1339
dbpA, b1343, abgT, b1336
dcp, b1538, amn, b1982
dcp, b1538, btuR, b1270
dctA, b3528, aldA, b1415
dctA, b3528, aphA, b4055
dctA, b3528, aspA, b4139
dctR, b3507, aidB, b4187
dcuA, b4138, ansB, b2957
dcuA, b4138, aspA, b4139
dcuA, b4138, cydA, b733
dcuA, b4138, cydB, b734
dcuB, b4123, ansB, b2957
dcuB, b4123, bfd, b3337
dcuB, b4123, dcuA, b4138
dcuC, b621, ansB, b2957
dcuC, b621, dcuB, b4123
dcyD, b1919, cysK, b2414
dcyD, b1919, cysN, b2751
ddpB, b1486, ddpA, b1487
ddpC, b1485, astE, b1744
ddpC, b1485, ddpB, b1486
ddpD, b1484, astE, b1744
ddpD, b1484, ddpA, b1487
ddpD, b1484, ddpC, b1485
ddpF, b1483, ddpC, b1485
ddpF, b1483, ddpD, b1484
ddpX, b1488, astA, b1747
ddpX, b1488, astC, b1748
ddpX, b1488, ddpA, b1487
ddpX, b1488, ddpD, b1484
deoB, b4383, deoA, b4382
deoC, b4381, cdd, b2143
deoC, b4381, deoA, b4382
deoC, b4381, deoB, b4383
deoD, b4384, deoA, b4382
deoD, b4384, deoB, b4383
deoD, b4384, deoC, b4381
der, b2511, bamB, b2512
dgoD, b4478, arpA, b4017
dgoD, b4478, bglB, b3721
dgoD, b4478, bglG, b3723
dgoT, b3691, acrF, b3266
dgoT, b3691, bglB, b3721
dhaL, b1199, dhaK, b1200
dhaM, b1198, dhaK, b1200
dhaM, b1198, dhaL, b1199
dinD, b3645, dinB, b231
dinF, b4044, araB, b63
dinF, b4044, araD, b61
dinF, b4044, araE, b2841
dinF, b4044, araJ, b396
dinF, b4044, dinB, b231
dinF, b4044, dinD, b3645
dinG, b799, dinB, b231
dinG, b799, dinF, b4044
dinI, b1061, cho, b1741
dinI, b1061, dinB, b231
dinI, b1061, dinD, b3645
dinI, b1061, dinF, b4044
dinI, b1061, dinG, b799
dinQ, b4613, dinI, b1061
dipZ, b4136, cutA, b4137
dkgA, b3012, blc, b4149
dld, b2133, amn, b1982
dld, b2133, asd, b3433
dld, b2133, aspC, b928
dld, b2133, dcp, b1538
dmsA, b894, ansB, b2957
dmsA, b894, dcuA, b4138
dmsA, b894, dcuB, b4123
dmsA, b894, dcuC, b621
dmsB, b895, ansB, b2957
dmsB, b895, dcuB, b4123
dmsB, b895, dcuC, b621
dmsB, b895, dmsA, b894
dmsC, b896, dmsA, b894
dmsC, b896, dmsB, b895
dnaJ, b15, clpB, b2592
dnaK, b14, clpB, b2592
dnaK, b14, dnaJ, b15
dnaN, b3701, dnaA, b3702
dnaT, b4362, dnaC, b4361
dppA, b3544, aceA, b4015
dppB, b3543, dppA, b3544
dppC, b3542, dppA, b3544
dppC, b3542, dppB, b3543
dppD, b3541, dppA, b3544
dppD, b3541, dppB, b3543
dppD, b3541, dppC, b3542
dppF, b3540, dppA, b3544
dppF, b3540, dppB, b3543
dppF, b3540, dppC, b3542
dppF, b3540, dppD, b3541
dps, b812, adhP, b1478
dps, b812, bfr, b3336
dps, b812, blc, b4149
dps, b812, dkgA, b3012
dsbB, b1185, btuC, b1711
dsbB, b1185, cld, b2027
dsdC, b2364, dsdA, b2366
dsdX, b2365, dsdA, b2366
dsrB, b1952, bolA, b435
dtpB, b3496, aphA, b4055
dusB, b3260, apt, b469
dusC, b2140, cmr, b842
dut, b3640, dfp, b3639
eamA, b1533, cls, b1249
eamA, b1533, cobT, b1991
eamA, b1533, csgG, b1037
ebgC, b3077, agaV, b3133
ecnB, b4411, bfr, b3336
ecnB, b4411, blc, b4149
ecnB, b4411, bolA, b435
eco, b2209, argC, b3958
eco, b2209, argD, b3359
eco, b2209, argF, b273
eco, b2209, argG, b3172
eco, b2209, argH, b3960
eco, b2209, aroP, b112
edd, b1851, eda, b1850
efeB, b1019, cirA, b2155
efeO, b1018, cirA, b2155
efeO, b1018, efeB, b1019
efeU, b4490, bfd, b3337
efeU, b4490, efeB, b1019
efeU, b4490, efeO, b1018
elaB, b2266, amyA, b1927
elaB, b2266, bfr, b3336
elaB, b2266, blc, b4149
elaB, b2266, dkgA, b3012
elaB, b2266, dps, b812
elaB, b2266, ecnB, b4411
emrB, b2686, ampG, b433
emtA, b1193, dsbB, b1185
entA, b596, cirA, b2155
entB, b595, cirA, b2155
entB, b595, entA, b596
entC, b593, cirA, b2155
entC, b593, efeU, b4490
entC, b593, entA, b596
entC, b593, entB, b595
entD, b583, cirA, b2155
entD, b583, entA, b596
entD, b583, entB, b595
entD, b583, entC, b593
entE, b594, cirA, b2155
entE, b594, entA, b596
entE, b594, entB, b595
entE, b594, entC, b593
entE, b594, entD, b583
entF, b586, cirA, b2155
entF, b586, entA, b596
entF, b586, entB, b595
entF, b586, entC, b593
entF, b586, entD, b583
entF, b586, entE, b594
entS, b591, cirA, b2155
entS, b591, efeB, b1019
entS, b591, efeU, b4490
entS, b591, entB, b595
entS, b591, entC, b593
entS, b591, entE, b594
entS, b591, entF, b586
envR, b3264, acrF, b3266
eptA, b4114, arnB, b2253
eptA, b4114, arnC, b2254
eptA, b4114, basR, b4113
eptA, b4114, basS, b4112
eptB, b3546, envZ, b3404
erpA, b156, cobU, b1993
essD, b554, arrD, b555
eutC, b2440, eutB, b2441
eutE, b2455, eutA, b2451
eutH, b2452, eutE, b2455
eutJ, b2454, eutG, b2453
eutK, b2438, alkA, b2068
eutL, b2439, eutC, b2440
eutL, b2439, eutK, b2438
eutM, b2457, cpsB, b2049
eutM, b2457, cpsG, b2048
eutN, b2456, eutG, b2453
eutQ, b2460, eutP, b2461
eutT, b2459, eutD, b2458
exbB, b3006, bfd, b3337
exbB, b3006, cirA, b2155
exbB, b3006, efeO, b1018
exbB, b3006, efeU, b4490
exbB, b3006, entA, b596
exbB, b3006, entB, b595
exbB, b3006, entC, b593
exbB, b3006, entE, b594
exbB, b3006, entF, b586
exbD, b3005, bfd, b3337
exbD, b3005, cirA, b2155
exbD, b3005, efeO, b1018
exbD, b3005, efeU, b4490
exbD, b3005, entA, b596
exbD, b3005, entB, b595
exbD, b3005, entC, b593
exbD, b3005, entE, b594
exbD, b3005, exbB, b3006
exoX, b1844, aroD, b1693
exoX, b1844, cls, b1249
exuR, b3094, chpR, b2783
fabH, b1091, fabD, b1092
fabR, b3963, dcuS, b4125
fadA, b3845, acs, b4069
fadA, b3845, actP, b4067
fadA, b3845, aldA, b1415
fadA, b3845, astA, b1747
fadA, b3845, astC, b1748
fadA, b3845, cstA, b598
fadB, b3846, acs, b4069
fadB, b3846, aldA, b1415
fadB, b3846, astA, b1747
fadB, b3846, astC, b1748
fadB, b3846, dadA, b1189
fadB, b3846, fadA, b3845
fadE, b221, fadA, b3845
fadE, b221, fadD, b1805
fadH, b3081, fadA, b3845
fadI, b2342, acs, b4069
fadI, b2342, agp, b1002
fadI, b2342, aldA, b1415
fadI, b2342, astA, b1747
fadI, b2342, astB, b1745
fadI, b2342, astC, b1748
fadI, b2342, astD, b1746
fadI, b2342, cstA, b598
fadI, b2342, dadA, b1189
fadI, b2342, dadX, b1190
fadI, b2342, fadA, b3845
fadI, b2342, fadB, b3846
fadI, b2342, fadE, b221
fadI, b2342, fadH, b3081
fadJ, b2341, acs, b4069
fadJ, b2341, agp, b1002
fadJ, b2341, aldA, b1415
fadJ, b2341, aldB, b3588
fadJ, b2341, csiE, b2535
fadJ, b2341, cstA, b598
fadJ, b2341, dadA, b1189
fadJ, b2341, fadA, b3845
fadJ, b2341, fadB, b3846
fadJ, b2341, fadI, b2342
fadK, b1701, chbR, b1735
fbaA, b2925, eno, b2779
fbaB, b2097, amyA, b1927
fbaB, b2097, bfr, b3336
fbaB, b2097, dps, b812
fbaB, b2097, elaB, b2266
fcl, b2052, aaeB, b3240
fcl, b2052, abgA, b1338
fcl, b2052, ccmA, b2201
fcl, b2052, cpsB, b2049
fcl, b2052, cpsG, b2048
fcl, b2052, eutH, b2452
fcl, b2052, eutM, b2457
fdnH, b1475, ccmA, b2201
fdnH, b1475, cpsB, b2049
fdnH, b1475, fdnG, b1474
fdnI, b1476, fdnG, b1474
fdoG, b3894, cusC, b572
fdoG, b3894, eco, b2209
fdoG, b3894, fdhE, b3891
fdoH, b3893, fdhE, b3891
fdoH, b3893, fdoG, b3894
fdoI, b3892, fdhE, b3891
fdoI, b3892, fdoG, b3894
fdoI, b3892, fdoH, b3893
fdrA, b518, aaaD, b4634
fdrA, b518, caiD, b36
feaB, b1385, alkA, b2068
feaR, b1384, aldA, b1415
feaR, b1384, cstA, b598
fecB, b4290, fecA, b4291
fecC, b4289, fecA, b4291
fecC, b4289, fecB, b4290
fecD, b4288, fecA, b4291
fecD, b4288, fecB, b4290
fecD, b4288, fecC, b4289
fecE, b4287, fecA, b4291
fecE, b4287, fecB, b4290
fecE, b4287, fecC, b4289
fecE, b4287, fecD, b4288
fecI, b4293, bfd, b3337
fecI, b4293, cirA, b2155
fecI, b4293, efeO, b1018
fecI, b4293, entA, b596
fecI, b4293, entB, b595
fecI, b4293, entC, b593
fecI, b4293, entD, b583
fecI, b4293, entE, b594
fecI, b4293, entF, b586
fecI, b4293, exbB, b3006
fecI, b4293, exbD, b3005
fecR, b4292, cirA, b2155
fecR, b4292, entA, b596
fecR, b4292, entB, b595
fecR, b4292, entC, b593
fecR, b4292, entE, b594
fecR, b4292, entF, b586
fecR, b4292, exbB, b3006
fecR, b4292, exbD, b3005
fecR, b4292, fecI, b4293
feoA, b3408, exbD, b3005
feoB, b3409, feoA, b3408
feoC, b3410, feoA, b3408
feoC, b3410, feoB, b3409
fepA, b584, cirA, b2155
fepA, b584, efeB, b1019
fepA, b584, entA, b596
fepA, b584, entB, b595
fepA, b584, entC, b593
fepA, b584, entD, b583
fepA, b584, entE, b594
fepA, b584, entF, b586
fepA, b584, entS, b591
fepA, b584, exbB, b3006
fepA, b584, exbD, b3005
fepA, b584, fecI, b4293
fepA, b584, fecR, b4292
fepB, b592, cirA, b2155
fepB, b592, entA, b596
fepB, b592, entB, b595
fepB, b592, entC, b593
fepB, b592, entD, b583
fepB, b592, entE, b594
fepB, b592, entF, b586
fepB, b592, entS, b591
fepB, b592, exbB, b3006
fepB, b592, exbD, b3005
fepB, b592, fecI, b4293
fepB, b592, fecR, b4292
fepB, b592, fepA, b584
fepC, b588, cirA, b2155
fepC, b588, efeB, b1019
fepC, b588, entA, b596
fepC, b588, entB, b595
fepC, b588, entC, b593
fepC, b588, entE, b594
fepC, b588, entF, b586
fepC, b588, entS, b591
fepC, b588, fecR, b4292
fepC, b588, fepA, b584
fepC, b588, fepB, b592
fepD, b590, entA, b596
fepD, b590, entB, b595
fepD, b590, entC, b593
fepD, b590, entE, b594
fepD, b590, entF, b586
fepD, b590, entS, b591
fepD, b590, fecR, b4292
fepD, b590, fepB, b592
fepD, b590, fepC, b588
fepG, b589, cirA, b2155
fepG, b589, entA, b596
fepG, b589, entB, b595
fepG, b589, entC, b593
fepG, b589, entE, b594
fepG, b589, entF, b586
fepG, b589, entS, b591
fepG, b589, fecR, b4292
fepG, b589, fepB, b592
fepG, b589, fepC, b588
fepG, b589, fepD, b590
fes, b585, bfd, b3337
fes, b585, cirA, b2155
fes, b585, entA, b596
fes, b585, entB, b595
fes, b585, entC, b593
fes, b585, entD, b583
fes, b585, entE, b594
fes, b585, entF, b586
fes, b585, entS, b591
fes, b585, fecI, b4293
fes, b585, fecR, b4292
fes, b585, fepA, b584
fes, b585, fepB, b592
fes, b585, fepC, b588
fes, b585, fepD, b590
fes, b585, fepG, b589
fhuA, b150, entC, b593
fhuA, b150, exbB, b3006
fhuA, b150, exbD, b3005
fhuA, b150, fecI, b4293
fhuA, b150, fecR, b4292
fhuA, b150, fepG, b589
fhuB, b153, fecD, b4288
fhuB, b153, fhuA, b150
fhuC, b151, entC, b593
fhuC, b151, exbB, b3006
fhuC, b151, exbD, b3005
fhuC, b151, fecR, b4292
fhuC, b151, fhuA, b150
fhuC, b151, fhuB, b153
fhuD, b152, entC, b593
fhuD, b152, exbB, b3006
fhuD, b152, fecR, b4292
fhuD, b152, fepG, b589
fhuD, b152, fhuA, b150
fhuD, b152, fhuB, b153
fhuD, b152, fhuC, b151
fhuE, b1102, cirA, b2155
fhuE, b1102, entA, b596
fhuE, b1102, entB, b595
fhuE, b1102, entC, b593
fhuE, b1102, entD, b583
fhuE, b1102, entE, b594
fhuE, b1102, entF, b586
fhuE, b1102, fepA, b584
fhuE, b1102, fepB, b592
fhuE, b1102, fes, b585
fhuF, b4367, bfd, b3337
fhuF, b4367, cirA, b2155
fhuF, b4367, dmsB, b895
fhuF, b4367, efeO, b1018
fhuF, b4367, efeU, b4490
fhuF, b4367, entA, b596
fhuF, b4367, entB, b595
fhuF, b4367, entC, b593
fhuF, b4367, entE, b594
fhuF, b4367, entF, b586
fhuF, b4367, exbB, b3006
fhuF, b4367, exbD, b3005
fhuF, b4367, fecI, b4293
fhuF, b4367, fecR, b4292
fhuF, b4367, fepA, b584
fhuF, b4367, fepB, b592
fhuF, b4367, fes, b585
fhuF, b4367, fhuA, b150
fhuF, b4367, fhuC, b151
fic, b3361, adhP, b1478
fic, b3361, bcsC, b3530
fic, b3361, bfr, b3336
fic, b3361, blc, b4149
fic, b3361, dkgA, b3012
fic, b3361, dps, b812
fic, b3361, ecnB, b4411
fic, b3361, elaB, b2266
fic, b3361, fbaB, b2097
fimC, b4316, fimA, b4314
fimD, b4317, fimC, b4316
fimF, b4318, fimA, b4314
fimF, b4318, fimC, b4316
fimF, b4318, fimD, b4317
fimG, b4319, fimA, b4314
fimG, b4319, fimC, b4316
fimG, b4319, fimD, b4317
fimG, b4319, fimF, b4318
fimH, b4320, fimD, b4317
fimH, b4320, fimF, b4318
fimH, b4320, fimG, b4319
fimI, b4315, fimA, b4314
fimI, b4315, fimC, b4316
fimI, b4315, fimD, b4317
fimI, b4315, fimF, b4318
fimI, b4315, fimG, b4319
fis, b3261, apt, b469
fis, b3261, dusB, b3260
fiu, b805, cirA, b2155
fiu, b805, efeB, b1019
fiu, b805, efeO, b1018
fiu, b805, efeU, b4490
fiu, b805, entA, b596
fiu, b805, entB, b595
fiu, b805, entC, b593
fiu, b805, entD, b583
fiu, b805, entE, b594
fiu, b805, entF, b586
fiu, b805, exbB, b3006
fiu, b805, exbD, b3005
fiu, b805, fecI, b4293
fiu, b805, fecR, b4292
fiu, b805, fepA, b584
fiu, b805, fepB, b592
fiu, b805, fepC, b588
fiu, b805, fepG, b589
fiu, b805, fes, b585
fiu, b805, fhuE, b1102
fiu, b805, fhuF, b4367
fixA, b41, caiT, b40
fixB, b42, caiT, b40
fixB, b42, fdrA, b518
fixB, b42, fixA, b41
fixC, b43, ecpD, b140
fixC, b43, fixB, b42
fixX, b44, fdrA, b518
fixX, b44, fixB, b42
fixX, b44, fixC, b43
fkpA, b3347, bamD, b2595
fkpA, b3347, dsbA, b3860
flgA, b1072, aer, b3072
flgA, b1072, cheA, b1888
flgA, b1072, cheB, b1883
flgA, b1072, cheR, b1884
flgA, b1072, cheW, b1887
flgA, b1072, cheY, b1882
flgA, b1072, cheZ, b1881
flgB, b1073, aer, b3072
flgB, b1073, cheA, b1888
flgB, b1073, cheB, b1883
flgB, b1073, cheR, b1884
flgB, b1073, cheW, b1887
flgB, b1073, cheY, b1882
flgB, b1073, cheZ, b1881
flgB, b1073, flgA, b1072
flgC, b1074, aer, b3072
flgC, b1074, cheA, b1888
flgC, b1074, cheB, b1883
flgC, b1074, cheR, b1884
flgC, b1074, cheW, b1887
flgC, b1074, cheY, b1882
flgC, b1074, cheZ, b1881
flgC, b1074, flgA, b1072
flgC, b1074, flgB, b1073
flgD, b1075, aer, b3072
flgD, b1075, cheA, b1888
flgD, b1075, cheB, b1883
flgD, b1075, cheR, b1884
flgD, b1075, cheW, b1887
flgD, b1075, cheY, b1882
flgD, b1075, cheZ, b1881
flgD, b1075, flgA, b1072
flgD, b1075, flgB, b1073
flgD, b1075, flgC, b1074
flgE, b1076, aer, b3072
flgE, b1076, cheA, b1888
flgE, b1076, cheB, b1883
flgE, b1076, cheR, b1884
flgE, b1076, cheW, b1887
flgE, b1076, cheY, b1882
flgE, b1076, cheZ, b1881
flgE, b1076, flgA, b1072
flgE, b1076, flgB, b1073
flgE, b1076, flgC, b1074
flgE, b1076, flgD, b1075
flgF, b1077, aer, b3072
flgF, b1077, cheA, b1888
flgF, b1077, cheB, b1883
flgF, b1077, cheR, b1884
flgF, b1077, cheW, b1887
flgF, b1077, cheY, b1882
flgF, b1077, cheZ, b1881
flgF, b1077, flgA, b1072
flgF, b1077, flgB, b1073
flgF, b1077, flgC, b1074
flgF, b1077, flgD, b1075
flgF, b1077, flgE, b1076
flgG, b1078, aer, b3072
flgG, b1078, cheA, b1888
flgG, b1078, cheB, b1883
flgG, b1078, cheR, b1884
flgG, b1078, cheW, b1887
flgG, b1078, cheY, b1882
flgG, b1078, cheZ, b1881
flgG, b1078, flgA, b1072
flgG, b1078, flgB, b1073
flgG, b1078, flgC, b1074
flgG, b1078, flgD, b1075
flgG, b1078, flgE, b1076
flgG, b1078, flgF, b1077
flgH, b1079, aer, b3072
flgH, b1079, cheA, b1888
flgH, b1079, cheB, b1883
flgH, b1079, cheR, b1884
flgH, b1079, cheW, b1887
flgH, b1079, cheY, b1882
flgH, b1079, cheZ, b1881
flgH, b1079, flgA, b1072
flgH, b1079, flgB, b1073
flgH, b1079, flgC, b1074
flgH, b1079, flgD, b1075
flgH, b1079, flgE, b1076
flgH, b1079, flgF, b1077
flgH, b1079, flgG, b1078
flgI, b1080, aer, b3072
flgI, b1080, cheA, b1888
flgI, b1080, cheB, b1883
flgI, b1080, cheR, b1884
flgI, b1080, cheW, b1887
flgI, b1080, cheY, b1882
flgI, b1080, cheZ, b1881
flgI, b1080, flgA, b1072
flgI, b1080, flgB, b1073
flgI, b1080, flgC, b1074
flgI, b1080, flgD, b1075
flgI, b1080, flgE, b1076
flgI, b1080, flgF, b1077
flgI, b1080, flgG, b1078
flgI, b1080, flgH, b1079
flgJ, b1081, aer, b3072
flgJ, b1081, cheA, b1888
flgJ, b1081, cheB, b1883
flgJ, b1081, cheR, b1884
flgJ, b1081, cheW, b1887
flgJ, b1081, cheY, b1882
flgJ, b1081, cheZ, b1881
flgJ, b1081, flgA, b1072
flgJ, b1081, flgB, b1073
flgJ, b1081, flgC, b1074
flgJ, b1081, flgD, b1075
flgJ, b1081, flgE, b1076
flgJ, b1081, flgF, b1077
flgJ, b1081, flgG, b1078
flgJ, b1081, flgH, b1079
flgJ, b1081, flgI, b1080
flgK, b1082, aer, b3072
flgK, b1082, cheA, b1888
flgK, b1082, cheB, b1883
flgK, b1082, cheR, b1884
flgK, b1082, cheW, b1887
flgK, b1082, cheY, b1882
flgK, b1082, cheZ, b1881
flgK, b1082, flgA, b1072
flgK, b1082, flgB, b1073
flgK, b1082, flgC, b1074
flgK, b1082, flgD, b1075
flgK, b1082, flgE, b1076
flgK, b1082, flgF, b1077
flgK, b1082, flgG, b1078
flgK, b1082, flgH, b1079
flgK, b1082, flgI, b1080
flgK, b1082, flgJ, b1081
flgL, b1083, aer, b3072
flgL, b1083, cheA, b1888
flgL, b1083, cheB, b1883
flgL, b1083, cheR, b1884
flgL, b1083, cheW, b1887
flgL, b1083, cheY, b1882
flgL, b1083, cheZ, b1881
flgL, b1083, flgA, b1072
flgL, b1083, flgB, b1073
flgL, b1083, flgC, b1074
flgL, b1083, flgD, b1075
flgL, b1083, flgE, b1076
flgL, b1083, flgF, b1077
flgL, b1083, flgG, b1078
flgL, b1083, flgH, b1079
flgL, b1083, flgI, b1080
flgL, b1083, flgJ, b1081
flgL, b1083, flgK, b1082
flgM, b1071, aer, b3072
flgM, b1071, cheA, b1888
flgM, b1071, cheB, b1883
flgM, b1071, cheR, b1884
flgM, b1071, cheW, b1887
flgM, b1071, cheY, b1882
flgM, b1071, cheZ, b1881
flgM, b1071, flgA, b1072
flgM, b1071, flgB, b1073
flgM, b1071, flgC, b1074
flgM, b1071, flgD, b1075
flgM, b1071, flgE, b1076
flgM, b1071, flgF, b1077
flgM, b1071, flgG, b1078
flgM, b1071, flgH, b1079
flgM, b1071, flgI, b1080
flgM, b1071, flgJ, b1081
flgM, b1071, flgK, b1082
flgM, b1071, flgL, b1083
flgN, b1070, aer, b3072
flgN, b1070, cheA, b1888
flgN, b1070, cheB, b1883
flgN, b1070, cheR, b1884
flgN, b1070, cheW, b1887
flgN, b1070, cheY, b1882
flgN, b1070, cheZ, b1881
flgN, b1070, flgA, b1072
flgN, b1070, flgB, b1073
flgN, b1070, flgC, b1074
flgN, b1070, flgD, b1075
flgN, b1070, flgE, b1076
flgN, b1070, flgF, b1077
flgN, b1070, flgG, b1078
flgN, b1070, flgH, b1079
flgN, b1070, flgI, b1080
flgN, b1070, flgJ, b1081
flgN, b1070, flgK, b1082
flgN, b1070, flgL, b1083
flgN, b1070, flgM, b1071
flhA, b1879, aer, b3072
flhA, b1879, cheA, b1888
flhA, b1879, cheB, b1883
flhA, b1879, cheR, b1884
flhA, b1879, cheW, b1887
flhA, b1879, cheY, b1882
flhA, b1879, cheZ, b1881
flhA, b1879, flgA, b1072
flhA, b1879, flgB, b1073
flhA, b1879, flgC, b1074
flhA, b1879, flgD, b1075
flhA, b1879, flgE, b1076
flhA, b1879, flgF, b1077
flhA, b1879, flgG, b1078
flhA, b1879, flgH, b1079
flhA, b1879, flgI, b1080
flhA, b1879, flgJ, b1081
flhA, b1879, flgK, b1082
flhA, b1879, flgL, b1083
flhA, b1879, flgM, b1071
flhA, b1879, flgN, b1070
flhB, b1880, aer, b3072
flhB, b1880, cheA, b1888
flhB, b1880, cheB, b1883
flhB, b1880, cheR, b1884
flhB, b1880, cheW, b1887
flhB, b1880, cheY, b1882
flhB, b1880, cheZ, b1881
flhB, b1880, flgA, b1072
flhB, b1880, flgB, b1073
flhB, b1880, flgC, b1074
flhB, b1880, flgD, b1075
flhB, b1880, flgE, b1076
flhB, b1880, flgF, b1077
flhB, b1880, flgG, b1078
flhB, b1880, flgH, b1079
flhB, b1880, flgI, b1080
flhB, b1880, flgJ, b1081
flhB, b1880, flgK, b1082
flhB, b1880, flgL, b1083
flhB, b1880, flgM, b1071
flhB, b1880, flgN, b1070
flhB, b1880, flhA, b1879
flhC, b1891, aer, b3072
flhC, b1891, cheA, b1888
flhC, b1891, cheB, b1883
flhC, b1891, cheR, b1884
flhC, b1891, cheW, b1887
flhC, b1891, cheY, b1882
flhC, b1891, cheZ, b1881
flhC, b1891, flgA, b1072
flhC, b1891, flgB, b1073
flhC, b1891, flgC, b1074
flhC, b1891, flgD, b1075
flhC, b1891, flgE, b1076
flhC, b1891, flgF, b1077
flhC, b1891, flgG, b1078
flhC, b1891, flgH, b1079
flhC, b1891, flgI, b1080
flhC, b1891, flgJ, b1081
flhC, b1891, flgK, b1082
flhC, b1891, flgL, b1083
flhC, b1891, flgM, b1071
flhC, b1891, flgN, b1070
flhC, b1891, flhA, b1879
flhC, b1891, flhB, b1880
flhD, b1892, aer, b3072
flhD, b1892, cheA, b1888
flhD, b1892, cheB, b1883
flhD, b1892, cheR, b1884
flhD, b1892, cheW, b1887
flhD, b1892, cheY, b1882
flhD, b1892, cheZ, b1881
flhD, b1892, flgA, b1072
flhD, b1892, flgB, b1073
flhD, b1892, flgC, b1074
flhD, b1892, flgD, b1075
flhD, b1892, flgE, b1076
flhD, b1892, flgF, b1077
flhD, b1892, flgG, b1078
flhD, b1892, flgH, b1079
flhD, b1892, flgI, b1080
flhD, b1892, flgJ, b1081
flhD, b1892, flgK, b1082
flhD, b1892, flgL, b1083
flhD, b1892, flgM, b1071
flhD, b1892, flgN, b1070
flhD, b1892, flhA, b1879
flhD, b1892, flhB, b1880
flhD, b1892, flhC, b1891
flhE, b1878, cheA, b1888
flhE, b1878, cheB, b1883
flhE, b1878, cheR, b1884
flhE, b1878, cheW, b1887
flhE, b1878, cheY, b1882
flhE, b1878, cheZ, b1881
flhE, b1878, flgA, b1072
flhE, b1878, flgB, b1073
flhE, b1878, flgC, b1074
flhE, b1878, flgD, b1075
flhE, b1878, flgE, b1076
flhE, b1878, flgF, b1077
flhE, b1878, flgG, b1078
flhE, b1878, flgH, b1079
flhE, b1878, flgI, b1080
flhE, b1878, flgJ, b1081
flhE, b1878, flgK, b1082
flhE, b1878, flgL, b1083
flhE, b1878, flgM, b1071
flhE, b1878, flgN, b1070
flhE, b1878, flhA, b1879
flhE, b1878, flhB, b1880
flhE, b1878, flhC, b1891
flhE, b1878, flhD, b1892
fliA, b1922, aer, b3072
fliA, b1922, cheA, b1888
fliA, b1922, cheB, b1883
fliA, b1922, cheR, b1884
fliA, b1922, cheW, b1887
fliA, b1922, cheY, b1882
fliA, b1922, cheZ, b1881
fliA, b1922, flgA, b1072
fliA, b1922, flgB, b1073
fliA, b1922, flgC, b1074
fliA, b1922, flgD, b1075
fliA, b1922, flgE, b1076
fliA, b1922, flgF, b1077
fliA, b1922, flgG, b1078
fliA, b1922, flgH, b1079
fliA, b1922, flgI, b1080
fliA, b1922, flgJ, b1081
fliA, b1922, flgK, b1082
fliA, b1922, flgL, b1083
fliA, b1922, flgM, b1071
fliA, b1922, flgN, b1070
fliA, b1922, flhA, b1879
fliA, b1922, flhB, b1880
fliA, b1922, flhC, b1891
fliA, b1922, flhD, b1892
fliA, b1922, flhE, b1878
fliC, b1923, aer, b3072
fliC, b1923, cheA, b1888
fliC, b1923, cheB, b1883
fliC, b1923, cheR, b1884
fliC, b1923, cheW, b1887
fliC, b1923, cheY, b1882
fliC, b1923, cheZ, b1881
fliC, b1923, flgA, b1072
fliC, b1923, flgB, b1073
fliC, b1923, flgC, b1074
fliC, b1923, flgD, b1075
fliC, b1923, flgE, b1076
fliC, b1923, flgF, b1077
fliC, b1923, flgG, b1078
fliC, b1923, flgH, b1079
fliC, b1923, flgI, b1080
fliC, b1923, flgJ, b1081
fliC, b1923, flgK, b1082
fliC, b1923, flgL, b1083
fliC, b1923, flgM, b1071
fliC, b1923, flgN, b1070
fliC, b1923, flhA, b1879
fliC, b1923, flhB, b1880
fliC, b1923, flhC, b1891
fliC, b1923, flhD, b1892
fliC, b1923, flhE, b1878
fliC, b1923, fliA, b1922
fliD, b1924, aer, b3072
fliD, b1924, cheA, b1888
fliD, b1924, cheB, b1883
fliD, b1924, cheR, b1884
fliD, b1924, cheW, b1887
fliD, b1924, cheY, b1882
fliD, b1924, cheZ, b1881
fliD, b1924, flgA, b1072
fliD, b1924, flgB, b1073
fliD, b1924, flgC, b1074
fliD, b1924, flgD, b1075
fliD, b1924, flgE, b1076
fliD, b1924, flgF, b1077
fliD, b1924, flgG, b1078
fliD, b1924, flgH, b1079
fliD, b1924, flgI, b1080
fliD, b1924, flgJ, b1081
fliD, b1924, flgK, b1082
fliD, b1924, flgL, b1083
fliD, b1924, flgM, b1071
fliD, b1924, flgN, b1070
fliD, b1924, flhA, b1879
fliD, b1924, flhB, b1880
fliD, b1924, flhC, b1891
fliD, b1924, flhD, b1892
fliD, b1924, flhE, b1878
fliD, b1924, fliA, b1922
fliD, b1924, fliC, b1923
fliE, b1937, aer, b3072
fliE, b1937, cheA, b1888
fliE, b1937, cheB, b1883
fliE, b1937, cheR, b1884
fliE, b1937, cheW, b1887
fliE, b1937, cheY, b1882
fliE, b1937, cheZ, b1881
fliE, b1937, flgA, b1072
fliE, b1937, flgB, b1073
fliE, b1937, flgC, b1074
fliE, b1937, flgD, b1075
fliE, b1937, flgE, b1076
fliE, b1937, flgF, b1077
fliE, b1937, flgG, b1078
fliE, b1937, flgH, b1079
fliE, b1937, flgI, b1080
fliE, b1937, flgJ, b1081
fliE, b1937, flgK, b1082
fliE, b1937, flgL, b1083
fliE, b1937, flgM, b1071
fliE, b1937, flgN, b1070
fliE, b1937, flhA, b1879
fliE, b1937, flhB, b1880
fliE, b1937, flhC, b1891
fliE, b1937, flhD, b1892
fliE, b1937, flhE, b1878
fliE, b1937, fliA, b1922
fliE, b1937, fliC, b1923
fliE, b1937, fliD, b1924
fliF, b1938, aer, b3072
fliF, b1938, cheA, b1888
fliF, b1938, cheB, b1883
fliF, b1938, cheR, b1884
fliF, b1938, cheW, b1887
fliF, b1938, cheY, b1882
fliF, b1938, cheZ, b1881
fliF, b1938, flgA, b1072
fliF, b1938, flgB, b1073
fliF, b1938, flgC, b1074
fliF, b1938, flgD, b1075
fliF, b1938, flgE, b1076
fliF, b1938, flgF, b1077
fliF, b1938, flgG, b1078
fliF, b1938, flgH, b1079
fliF, b1938, flgI, b1080
fliF, b1938, flgJ, b1081
fliF, b1938, flgK, b1082
fliF, b1938, flgL, b1083
fliF, b1938, flgM, b1071
fliF, b1938, flgN, b1070
fliF, b1938, flhA, b1879
fliF, b1938, flhB, b1880
fliF, b1938, flhC, b1891
fliF, b1938, flhD, b1892
fliF, b1938, flhE, b1878
fliF, b1938, fliA, b1922
fliF, b1938, fliC, b1923
fliF, b1938, fliD, b1924
fliF, b1938, fliE, b1937
fliG, b1939, aer, b3072
fliG, b1939, cheA, b1888
fliG, b1939, cheB, b1883
fliG, b1939, cheR, b1884
fliG, b1939, cheW, b1887
fliG, b1939, cheY, b1882
fliG, b1939, cheZ, b1881
fliG, b1939, flgA, b1072
fliG, b1939, flgB, b1073
fliG, b1939, flgC, b1074
fliG, b1939, flgD, b1075
fliG, b1939, flgE, b1076
fliG, b1939, flgF, b1077
fliG, b1939, flgG, b1078
fliG, b1939, flgH, b1079
fliG, b1939, flgI, b1080
fliG, b1939, flgJ, b1081
fliG, b1939, flgK, b1082
fliG, b1939, flgL, b1083
fliG, b1939, flgM, b1071
fliG, b1939, flgN, b1070
fliG, b1939, flhA, b1879
fliG, b1939, flhB, b1880
fliG, b1939, flhC, b1891
fliG, b1939, flhD, b1892
fliG, b1939, flhE, b1878
fliG, b1939, fliA, b1922
fliG, b1939, fliC, b1923
fliG, b1939, fliD, b1924
fliG, b1939, fliE, b1937
fliG, b1939, fliF, b1938
fliH, b1940, aer, b3072
fliH, b1940, cheA, b1888
fliH, b1940, cheB, b1883
fliH, b1940, cheR, b1884
fliH, b1940, cheW, b1887
fliH, b1940, cheY, b1882
fliH, b1940, cheZ, b1881
fliH, b1940, flgA, b1072
fliH, b1940, flgB, b1073
fliH, b1940, flgC, b1074
fliH, b1940, flgD, b1075
fliH, b1940, flgE, b1076
fliH, b1940, flgF, b1077
fliH, b1940, flgG, b1078
fliH, b1940, flgH, b1079
fliH, b1940, flgI, b1080
fliH, b1940, flgJ, b1081
fliH, b1940, flgK, b1082
fliH, b1940, flgL, b1083
fliH, b1940, flgM, b1071
fliH, b1940, flgN, b1070
fliH, b1940, flhA, b1879
fliH, b1940, flhB, b1880
fliH, b1940, flhC, b1891
fliH, b1940, flhD, b1892
fliH, b1940, flhE, b1878
fliH, b1940, fliA, b1922
fliH, b1940, fliC, b1923
fliH, b1940, fliD, b1924
fliH, b1940, fliE, b1937
fliH, b1940, fliF, b1938
fliH, b1940, fliG, b1939
fliI, b1941, aer, b3072
fliI, b1941, cheA, b1888
fliI, b1941, cheB, b1883
fliI, b1941, cheR, b1884
fliI, b1941, cheW, b1887
fliI, b1941, cheY, b1882
fliI, b1941, cheZ, b1881
fliI, b1941, flgA, b1072
fliI, b1941, flgB, b1073
fliI, b1941, flgC, b1074
fliI, b1941, flgD, b1075
fliI, b1941, flgE, b1076
fliI, b1941, flgF, b1077
fliI, b1941, flgG, b1078
fliI, b1941, flgH, b1079
fliI, b1941, flgI, b1080
fliI, b1941, flgJ, b1081
fliI, b1941, flgK, b1082
fliI, b1941, flgL, b1083
fliI, b1941, flgM, b1071
fliI, b1941, flgN, b1070
fliI, b1941, flhA, b1879
fliI, b1941, flhB, b1880
fliI, b1941, flhC, b1891
fliI, b1941, flhD, b1892
fliI, b1941, flhE, b1878
fliI, b1941, fliA, b1922
fliI, b1941, fliC, b1923
fliI, b1941, fliD, b1924
fliI, b1941, fliE, b1937
fliI, b1941, fliF, b1938
fliI, b1941, fliG, b1939
fliI, b1941, fliH, b1940
fliJ, b1942, aer, b3072
fliJ, b1942, cheA, b1888
fliJ, b1942, cheB, b1883
fliJ, b1942, cheR, b1884
fliJ, b1942, cheW, b1887
fliJ, b1942, cheY, b1882
fliJ, b1942, cheZ, b1881
fliJ, b1942, flgA, b1072
fliJ, b1942, flgB, b1073
fliJ, b1942, flgC, b1074
fliJ, b1942, flgD, b1075
fliJ, b1942, flgE, b1076
fliJ, b1942, flgF, b1077
fliJ, b1942, flgG, b1078
fliJ, b1942, flgH, b1079
fliJ, b1942, flgI, b1080
fliJ, b1942, flgJ, b1081
fliJ, b1942, flgK, b1082
fliJ, b1942, flgL, b1083
fliJ, b1942, flgM, b1071
fliJ, b1942, flgN, b1070
fliJ, b1942, flhA, b1879
fliJ, b1942, flhB, b1880
fliJ, b1942, flhC, b1891
fliJ, b1942, flhD, b1892
fliJ, b1942, flhE, b1878
fliJ, b1942, fliA, b1922
fliJ, b1942, fliC, b1923
fliJ, b1942, fliD, b1924
fliJ, b1942, fliE, b1937
fliJ, b1942, fliF, b1938
fliJ, b1942, fliG, b1939
fliJ, b1942, fliH, b1940
fliJ, b1942, fliI, b1941
fliK, b1943, aer, b3072
fliK, b1943, cheA, b1888
fliK, b1943, cheB, b1883
fliK, b1943, cheR, b1884
fliK, b1943, cheW, b1887
fliK, b1943, cheY, b1882
fliK, b1943, cheZ, b1881
fliK, b1943, flgA, b1072
fliK, b1943, flgB, b1073
fliK, b1943, flgC, b1074
fliK, b1943, flgD, b1075
fliK, b1943, flgE, b1076
fliK, b1943, flgF, b1077
fliK, b1943, flgG, b1078
fliK, b1943, flgH, b1079
fliK, b1943, flgI, b1080
fliK, b1943, flgJ, b1081
fliK, b1943, flgK, b1082
fliK, b1943, flgL, b1083
fliK, b1943, flgM, b1071
fliK, b1943, flgN, b1070
fliK, b1943, flhA, b1879
fliK, b1943, flhB, b1880
fliK, b1943, flhC, b1891
fliK, b1943, flhD, b1892
fliK, b1943, flhE, b1878
fliK, b1943, fliA, b1922
fliK, b1943, fliC, b1923
fliK, b1943, fliD, b1924
fliK, b1943, fliE, b1937
fliK, b1943, fliF, b1938
fliK, b1943, fliG, b1939
fliK, b1943, fliH, b1940
fliK, b1943, fliI, b1941
fliK, b1943, fliJ, b1942
fliL, b1944, aer, b3072
fliL, b1944, cheA, b1888
fliL, b1944, cheB, b1883
fliL, b1944, cheR, b1884
fliL, b1944, cheW, b1887
fliL, b1944, cheY, b1882
fliL, b1944, cheZ, b1881
fliL, b1944, flgA, b1072
fliL, b1944, flgB, b1073
fliL, b1944, flgC, b1074
fliL, b1944, flgD, b1075
fliL, b1944, flgE, b1076
fliL, b1944, flgF, b1077
fliL, b1944, flgG, b1078
fliL, b1944, flgH, b1079
fliL, b1944, flgI, b1080
fliL, b1944, flgJ, b1081
fliL, b1944, flgK, b1082
fliL, b1944, flgL, b1083
fliL, b1944, flgM, b1071
fliL, b1944, flgN, b1070
fliL, b1944, flhA, b1879
fliL, b1944, flhB, b1880
fliL, b1944, flhC, b1891
fliL, b1944, flhD, b1892
fliL, b1944, flhE, b1878
fliL, b1944, fliA, b1922
fliL, b1944, fliC, b1923
fliL, b1944, fliD, b1924
fliL, b1944, fliE, b1937
fliL, b1944, fliF, b1938
fliL, b1944, fliG, b1939
fliL, b1944, fliH, b1940
fliL, b1944, fliI, b1941
fliL, b1944, fliJ, b1942
fliL, b1944, fliK, b1943
fliM, b1945, aer, b3072
fliM, b1945, cheA, b1888
fliM, b1945, cheB, b1883
fliM, b1945, cheR, b1884
fliM, b1945, cheW, b1887
fliM, b1945, cheY, b1882
fliM, b1945, cheZ, b1881
fliM, b1945, flgA, b1072
fliM, b1945, flgB, b1073
fliM, b1945, flgC, b1074
fliM, b1945, flgD, b1075
fliM, b1945, flgE, b1076
fliM, b1945, flgF, b1077
fliM, b1945, flgG, b1078
fliM, b1945, flgH, b1079
fliM, b1945, flgI, b1080
fliM, b1945, flgJ, b1081
fliM, b1945, flgK, b1082
fliM, b1945, flgL, b1083
fliM, b1945, flgM, b1071
fliM, b1945, flgN, b1070
fliM, b1945, flhA, b1879
fliM, b1945, flhB, b1880
fliM, b1945, flhC, b1891
fliM, b1945, flhD, b1892
fliM, b1945, flhE, b1878
fliM, b1945, fliA, b1922
fliM, b1945, fliC, b1923
fliM, b1945, fliD, b1924
fliM, b1945, fliE, b1937
fliM, b1945, fliF, b1938
fliM, b1945, fliG, b1939
fliM, b1945, fliH, b1940
fliM, b1945, fliI, b1941
fliM, b1945, fliJ, b1942
fliM, b1945, fliK, b1943
fliM, b1945, fliL, b1944
fliN, b1946, aer, b3072
fliN, b1946, cheA, b1888
fliN, b1946, cheB, b1883
fliN, b1946, cheR, b1884
fliN, b1946, cheW, b1887
fliN, b1946, cheY, b1882
fliN, b1946, cheZ, b1881
fliN, b1946, flgA, b1072
fliN, b1946, flgB, b1073
fliN, b1946, flgC, b1074
fliN, b1946, flgD, b1075
fliN, b1946, flgE, b1076
fliN, b1946, flgF, b1077
fliN, b1946, flgG, b1078
fliN, b1946, flgH, b1079
fliN, b1946, flgI, b1080
fliN, b1946, flgJ, b1081
fliN, b1946, flgK, b1082
fliN, b1946, flgL, b1083
fliN, b1946, flgM, b1071
fliN, b1946, flgN, b1070
fliN, b1946, flhA, b1879
fliN, b1946, flhB, b1880
fliN, b1946, flhC, b1891
fliN, b1946, flhD, b1892
fliN, b1946, flhE, b1878
fliN, b1946, fliA, b1922
fliN, b1946, fliC, b1923
fliN, b1946, fliD, b1924
fliN, b1946, fliE, b1937
fliN, b1946, fliF, b1938
fliN, b1946, fliG, b1939
fliN, b1946, fliH, b1940
fliN, b1946, fliI, b1941
fliN, b1946, fliJ, b1942
fliN, b1946, fliK, b1943
fliN, b1946, fliL, b1944
fliN, b1946, fliM, b1945
fliO, b1947, aer, b3072
fliO, b1947, cheA, b1888
fliO, b1947, cheB, b1883
fliO, b1947, cheR, b1884
fliO, b1947, cheW, b1887
fliO, b1947, cheY, b1882
fliO, b1947, cheZ, b1881
fliO, b1947, flgA, b1072
fliO, b1947, flgB, b1073
fliO, b1947, flgC, b1074
fliO, b1947, flgD, b1075
fliO, b1947, flgE, b1076
fliO, b1947, flgF, b1077
fliO, b1947, flgG, b1078
fliO, b1947, flgH, b1079
fliO, b1947, flgI, b1080
fliO, b1947, flgJ, b1081
fliO, b1947, flgK, b1082
fliO, b1947, flgL, b1083
fliO, b1947, flgM, b1071
fliO, b1947, flgN, b1070
fliO, b1947, flhA, b1879
fliO, b1947, flhB, b1880
fliO, b1947, flhC, b1891
fliO, b1947, flhD, b1892
fliO, b1947, flhE, b1878
fliO, b1947, fliA, b1922
fliO, b1947, fliC, b1923
fliO, b1947, fliD, b1924
fliO, b1947, fliE, b1937
fliO, b1947, fliF, b1938
fliO, b1947, fliG, b1939
fliO, b1947, fliH, b1940
fliO, b1947, fliI, b1941
fliO, b1947, fliJ, b1942
fliO, b1947, fliK, b1943
fliO, b1947, fliL, b1944
fliO, b1947, fliM, b1945
fliO, b1947, fliN, b1946
fliP, b1948, aer, b3072
fliP, b1948, cheA, b1888
fliP, b1948, cheB, b1883
fliP, b1948, cheR, b1884
fliP, b1948, cheW, b1887
fliP, b1948, cheY, b1882
fliP, b1948, cheZ, b1881
fliP, b1948, flgA, b1072
fliP, b1948, flgB, b1073
fliP, b1948, flgC, b1074
fliP, b1948, flgD, b1075
fliP, b1948, flgE, b1076
fliP, b1948, flgF, b1077
fliP, b1948, flgG, b1078
fliP, b1948, flgH, b1079
fliP, b1948, flgI, b1080
fliP, b1948, flgJ, b1081
fliP, b1948, flgK, b1082
fliP, b1948, flgL, b1083
fliP, b1948, flgM, b1071
fliP, b1948, flgN, b1070
fliP, b1948, flhA, b1879
fliP, b1948, flhB, b1880
fliP, b1948, flhC, b1891
fliP, b1948, flhD, b1892
fliP, b1948, flhE, b1878
fliP, b1948, fliA, b1922
fliP, b1948, fliC, b1923
fliP, b1948, fliD, b1924
fliP, b1948, fliE, b1937
fliP, b1948, fliF, b1938
fliP, b1948, fliG, b1939
fliP, b1948, fliH, b1940
fliP, b1948, fliI, b1941
fliP, b1948, fliJ, b1942
fliP, b1948, fliK, b1943
fliP, b1948, fliL, b1944
fliP, b1948, fliM, b1945
fliP, b1948, fliN, b1946
fliP, b1948, fliO, b1947
fliQ, b1949, aer, b3072
fliQ, b1949, cheA, b1888
fliQ, b1949, cheB, b1883
fliQ, b1949, cheR, b1884
fliQ, b1949, cheW, b1887
fliQ, b1949, cheY, b1882
fliQ, b1949, cheZ, b1881
fliQ, b1949, flgA, b1072
fliQ, b1949, flgB, b1073
fliQ, b1949, flgC, b1074
fliQ, b1949, flgD, b1075
fliQ, b1949, flgE, b1076
fliQ, b1949, flgF, b1077
fliQ, b1949, flgG, b1078
fliQ, b1949, flgH, b1079
fliQ, b1949, flgI, b1080
fliQ, b1949, flgJ, b1081
fliQ, b1949, flgK, b1082
fliQ, b1949, flgL, b1083
fliQ, b1949, flgM, b1071
fliQ, b1949, flgN, b1070
fliQ, b1949, flhA, b1879
fliQ, b1949, flhB, b1880
fliQ, b1949, flhC, b1891
fliQ, b1949, flhD, b1892
fliQ, b1949, flhE, b1878
fliQ, b1949, fliA, b1922
fliQ, b1949, fliC, b1923
fliQ, b1949, fliD, b1924
fliQ, b1949, fliE, b1937
fliQ, b1949, fliF, b1938
fliQ, b1949, fliG, b1939
fliQ, b1949, fliH, b1940
fliQ, b1949, fliI, b1941
fliQ, b1949, fliJ, b1942
fliQ, b1949, fliK, b1943
fliQ, b1949, fliL, b1944
fliQ, b1949, fliM, b1945
fliQ, b1949, fliN, b1946
fliQ, b1949, fliO, b1947
fliQ, b1949, fliP, b1948
fliR, b1950, aer, b3072
fliR, b1950, cheB, b1883
fliR, b1950, cheR, b1884
fliR, b1950, cheZ, b1881
fliR, b1950, flgA, b1072
fliR, b1950, flgB, b1073
fliR, b1950, flgC, b1074
fliR, b1950, flgD, b1075
fliR, b1950, flgE, b1076
fliR, b1950, flgF, b1077
fliR, b1950, flgG, b1078
fliR, b1950, flgH, b1079
fliR, b1950, flgI, b1080
fliR, b1950, flgJ, b1081
fliR, b1950, flgL, b1083
fliR, b1950, flhA, b1879
fliR, b1950, flhB, b1880
fliR, b1950, flhC, b1891
fliR, b1950, flhE, b1878
fliR, b1950, fliA, b1922
fliR, b1950, fliD, b1924
fliR, b1950, fliE, b1937
fliR, b1950, fliF, b1938
fliR, b1950, fliG, b1939
fliR, b1950, fliH, b1940
fliR, b1950, fliI, b1941
fliR, b1950, fliJ, b1942
fliR, b1950, fliK, b1943
fliR, b1950, fliL, b1944
fliR, b1950, fliM, b1945
fliR, b1950, fliN, b1946
fliR, b1950, fliO, b1947
fliR, b1950, fliP, b1948
fliR, b1950, fliQ, b1949
fliS, b1925, aer, b3072
fliS, b1925, cheA, b1888
fliS, b1925, cheB, b1883
fliS, b1925, cheR, b1884
fliS, b1925, cheW, b1887
fliS, b1925, cheY, b1882
fliS, b1925, cheZ, b1881
fliS, b1925, flgA, b1072
fliS, b1925, flgB, b1073
fliS, b1925, flgC, b1074
fliS, b1925, flgD, b1075
fliS, b1925, flgE, b1076
fliS, b1925, flgF, b1077
fliS, b1925, flgG, b1078
fliS, b1925, flgH, b1079
fliS, b1925, flgI, b1080
fliS, b1925, flgJ, b1081
fliS, b1925, flgK, b1082
fliS, b1925, flgL, b1083
fliS, b1925, flgM, b1071
fliS, b1925, flgN, b1070
fliS, b1925, flhA, b1879
fliS, b1925, flhB, b1880
fliS, b1925, flhC, b1891
fliS, b1925, flhD, b1892
fliS, b1925, flhE, b1878
fliS, b1925, fliA, b1922
fliS, b1925, fliC, b1923
fliS, b1925, fliD, b1924
fliS, b1925, fliE, b1937
fliS, b1925, fliF, b1938
fliS, b1925, fliG, b1939
fliS, b1925, fliH, b1940
fliS, b1925, fliI, b1941
fliS, b1925, fliJ, b1942
fliS, b1925, fliK, b1943
fliS, b1925, fliL, b1944
fliS, b1925, fliM, b1945
fliS, b1925, fliN, b1946
fliS, b1925, fliO, b1947
fliS, b1925, fliP, b1948
fliS, b1925, fliQ, b1949
fliS, b1925, fliR, b1950
fliT, b1926, aer, b3072
fliT, b1926, cheA, b1888
fliT, b1926, cheB, b1883
fliT, b1926, cheR, b1884
fliT, b1926, cheW, b1887
fliT, b1926, cheY, b1882
fliT, b1926, cheZ, b1881
fliT, b1926, flgA, b1072
fliT, b1926, flgB, b1073
fliT, b1926, flgC, b1074
fliT, b1926, flgD, b1075
fliT, b1926, flgE, b1076
fliT, b1926, flgF, b1077
fliT, b1926, flgG, b1078
fliT, b1926, flgH, b1079
fliT, b1926, flgI, b1080
fliT, b1926, flgJ, b1081
fliT, b1926, flgK, b1082
fliT, b1926, flgL, b1083
fliT, b1926, flgM, b1071
fliT, b1926, flgN, b1070
fliT, b1926, flhA, b1879
fliT, b1926, flhB, b1880
fliT, b1926, flhC, b1891
fliT, b1926, flhD, b1892
fliT, b1926, flhE, b1878
fliT, b1926, fliA, b1922
fliT, b1926, fliC, b1923
fliT, b1926, fliD, b1924
fliT, b1926, fliE, b1937
fliT, b1926, fliF, b1938
fliT, b1926, fliG, b1939
fliT, b1926, fliH, b1940
fliT, b1926, fliI, b1941
fliT, b1926, fliJ, b1942
fliT, b1926, fliK, b1943
fliT, b1926, fliL, b1944
fliT, b1926, fliM, b1945
fliT, b1926, fliN, b1946
fliT, b1926, fliO, b1947
fliT, b1926, fliP, b1948
fliT, b1926, fliQ, b1949
fliT, b1926, fliR, b1950
fliT, b1926, fliS, b1925
fliY, b1920, aroG, b754
fliY, b1920, cysA, b2422
fliY, b1920, cysC, b2750
fliY, b1920, cysD, b2752
fliY, b1920, cysH, b2762
fliY, b1920, cysI, b2763
fliY, b1920, cysJ, b2764
fliY, b1920, cysK, b2414
fliY, b1920, cysM, b2421
fliY, b1920, cysN, b2751
fliY, b1920, cysP, b2425
fliY, b1920, cysU, b2424
fliY, b1920, cysW, b2423
fliY, b1920, dcyD, b1919
fliZ, b1921, aer, b3072
fliZ, b1921, cheA, b1888
fliZ, b1921, cheB, b1883
fliZ, b1921, cheR, b1884
fliZ, b1921, cheW, b1887
fliZ, b1921, cheY, b1882
fliZ, b1921, cheZ, b1881
fliZ, b1921, flgA, b1072
fliZ, b1921, flgB, b1073
fliZ, b1921, flgC, b1074
fliZ, b1921, flgD, b1075
fliZ, b1921, flgE, b1076
fliZ, b1921, flgF, b1077
fliZ, b1921, flgG, b1078
fliZ, b1921, flgH, b1079
fliZ, b1921, flgI, b1080
fliZ, b1921, flgJ, b1081
fliZ, b1921, flgK, b1082
fliZ, b1921, flgL, b1083
fliZ, b1921, flgM, b1071
fliZ, b1921, flgN, b1070
fliZ, b1921, flhA, b1879
fliZ, b1921, flhB, b1880
fliZ, b1921, flhC, b1891
fliZ, b1921, flhD, b1892
fliZ, b1921, flhE, b1878
fliZ, b1921, fliA, b1922
fliZ, b1921, fliC, b1923
fliZ, b1921, fliD, b1924
fliZ, b1921, fliE, b1937
fliZ, b1921, fliF, b1938
fliZ, b1921, fliG, b1939
fliZ, b1921, fliH, b1940
fliZ, b1921, fliI, b1941
fliZ, b1921, fliJ, b1942
fliZ, b1921, fliK, b1943
fliZ, b1921, fliL, b1944
fliZ, b1921, fliM, b1945
fliZ, b1921, fliN, b1946
fliZ, b1921, fliO, b1947
fliZ, b1921, fliP, b1948
fliZ, b1921, fliQ, b1949
fliZ, b1921, fliR, b1950
fliZ, b1921, fliS, b1925
fliZ, b1921, fliT, b1926
flxA, b1566, aer, b3072
flxA, b1566, cheA, b1888
flxA, b1566, cheB, b1883
flxA, b1566, cheR, b1884
flxA, b1566, cheW, b1887
flxA, b1566, cheY, b1882
flxA, b1566, cheZ, b1881
flxA, b1566, flgA, b1072
flxA, b1566, flgB, b1073
flxA, b1566, flgC, b1074
flxA, b1566, flgD, b1075
flxA, b1566, flgE, b1076
flxA, b1566, flgF, b1077
flxA, b1566, flgG, b1078
flxA, b1566, flgH, b1079
flxA, b1566, flgI, b1080
flxA, b1566, flgJ, b1081
flxA, b1566, flgK, b1082
flxA, b1566, flgL, b1083
flxA, b1566, flgM, b1071
flxA, b1566, flgN, b1070
flxA, b1566, flhA, b1879
flxA, b1566, flhB, b1880
flxA, b1566, flhC, b1891
flxA, b1566, flhD, b1892
flxA, b1566, flhE, b1878
flxA, b1566, fliA, b1922
flxA, b1566, fliC, b1923
flxA, b1566, fliD, b1924
flxA, b1566, fliE, b1937
flxA, b1566, fliF, b1938
flxA, b1566, fliG, b1939
flxA, b1566, fliH, b1940
flxA, b1566, fliI, b1941
flxA, b1566, fliJ, b1942
flxA, b1566, fliK, b1943
flxA, b1566, fliL, b1944
flxA, b1566, fliM, b1945
flxA, b1566, fliN, b1946
flxA, b1566, fliO, b1947
flxA, b1566, fliP, b1948
flxA, b1566, fliQ, b1949
flxA, b1566, fliS, b1925
flxA, b1566, fliT, b1926
flxA, b1566, fliZ, b1921
fnr, b1334, abgR, b1339
fnr, b1334, dbpA, b1343
focA, b904, adhE, b1241
focA, b904, dcuC, b621
focA, b904, dmsA, b894
folB, b3058, bacA, b3057
folC, b2315, dedD, b2314
fpr, b3924, cyaA, b3806
frdA, b4154, ansB, b2957
frdA, b4154, aspA, b4139
frdA, b4154, dcuA, b4138
frdA, b4154, dcuB, b4123
frdA, b4154, dcuC, b621
frdA, b4154, dmsA, b894
frdA, b4154, dmsB, b895
frdA, b4154, focA, b904
frdB, b4153, ansB, b2957
frdB, b4153, aspA, b4139
frdB, b4153, dcuA, b4138
frdB, b4153, dcuB, b4123
frdB, b4153, dcuC, b621
frdB, b4153, dmsA, b894
frdB, b4153, dmsB, b895
frdB, b4153, focA, b904
frdB, b4153, frdA, b4154
frdC, b4152, ansB, b2957
frdC, b4152, aspA, b4139
frdC, b4152, dcuA, b4138
frdC, b4152, dcuB, b4123
frdC, b4152, dcuC, b621
frdC, b4152, dmsA, b894
frdC, b4152, dmsB, b895
frdC, b4152, frdA, b4154
frdC, b4152, frdB, b4153
frdD, b4151, ansB, b2957
frdD, b4151, aspA, b4139
frdD, b4151, dcuA, b4138
frdD, b4151, dcuB, b4123
frdD, b4151, dcuC, b621
frdD, b4151, dmsA, b894
frdD, b4151, dmsB, b895
frdD, b4151, frdA, b4154
frdD, b4151, frdB, b4153
frdD, b4151, frdC, b4152
frlA, b3370, caiT, b40
frlA, b3370, citF, b615
frlA, b3370, ebgA, b3076
frlB, b3371, frlA, b3370
frlC, b4474, ebgC, b3077
frmB, b355, frmA, b356
frmR, b357, frmA, b356
frmR, b357, frmB, b355
fruB, b2169, fruA, b2167
fruK, b2168, fruA, b2167
fruK, b2168, fruB, b2169
frvR, b3897, alsA, b4087
frvR, b3897, bglB, b3721
frvR, b3897, frlC, b4474
frvR, b3897, frvA, b3900
frvX, b3898, aslA, b3801
frvX, b3898, bglB, b3721
frvX, b3898, bglG, b3723
frvX, b3898, dgoD, b4478
frvX, b3898, fdhD, b3895
frvX, b3898, frvR, b3897
frwB, b3950, agaV, b3133
frwB, b3950, arsC, b3503
frwB, b3950, ebgC, b3077
frwC, b3949, arsB, b3502
frwC, b3949, cmtA, b2933
frwD, b3953, aaeB, b3240
frwD, b3953, cmtA, b2933
frwD, b3953, frwC, b3949
fryB, b2387, fhlA, b2731
fryC, b2386, agaC, b3139
fsaA, b825, cpsB, b2049
fsaA, b825, fepC, b588
fsaB, b3946, frlB, b3371
fsaB, b3946, frwB, b3950
ftnA, b1905, bfd, b3337
ftnA, b1905, fhuF, b4367
ftsA, b94, ddlB, b92
ftsE, b3463, dnaA, b3702
ftsL, b83, ftsI, b84
ftsQ, b93, ddlB, b92
ftsQ, b93, ftsA, b94
ftsQ, b93, ftsL, b83
ftsW, b89, ddlB, b92
ftsW, b89, ftsL, b83
ftsW, b89, ftsQ, b93
ftsX, b3462, ftsE, b3463
ftsY, b3464, ftsE, b3463
fucA, b2800, agp, b1002
fucA, b2800, atoS, b2219
fucI, b2802, aspA, b4139
fucI, b2802, cpdB, b4213
fucK, b2803, cpdB, b4213
fucO, b2799, agp, b1002
fucO, b2799, ftnB, b1902
fucO, b2799, fucA, b2800
fucP, b2801, fucA, b2800
fucP, b2801, fucI, b2802
fucR, b2805, aphA, b4055
fucR, b2805, cpdB, b4213
fucR, b2805, ftnB, b1902
fucU, b2804, fucK, b2803
fumA, b1612, acnB, b118
fumA, b1612, aldA, b1415
fumA, b1612, cstA, b598
fumA, b1612, dadX, b1190
fumA, b1612, dctA, b3528
fumB, b4122, ansB, b2957
fumB, b4122, dcuB, b4123
fumB, b4122, dcuC, b621
fumB, b4122, dmsA, b894
fumB, b4122, dmsB, b895
fumB, b4122, frdA, b4154
fumB, b4122, frdB, b4153
fumB, b4122, frdC, b4152
fumB, b4122, frdD, b4151
fumC, b1611, aldA, b1415
fumC, b1611, cstA, b598
fumC, b1611, dadA, b1189
fumC, b1611, dadX, b1190
fumC, b1611, fadA, b3845
fumC, b1611, fadB, b3846
fumC, b1611, fumA, b1612
fxsA, b4140, clpB, b2592
fxsA, b4140, dnaJ, b15
fxsA, b4140, dnaK, b14
gabD, b2661, aceA, b4015
gabD, b2661, adhP, b1478
gabD, b2661, amyA, b1927
gabD, b2661, astA, b1747
gabD, b2661, astB, b1745
gabD, b2661, astC, b1748
gabD, b2661, astD, b1746
gabD, b2661, csiD, b2659
gabD, b2661, fbaB, b2097
gabP, b2663, csiD, b2659
gabP, b2663, gabD, b2661
gabT, b2662, aceA, b4015
gabT, b2662, astA, b1747
gabT, b2662, astB, b1745
gabT, b2662, astC, b1748
gabT, b2662, csiD, b2659
gabT, b2662, fbaB, b2097
gabT, b2662, gabD, b2661
gabT, b2662, gabP, b2663
gadA, b3517, aidB, b4187
gadA, b3517, cbpA, b1000
gadA, b3517, dctR, b3507
gadA, b3517, dps, b812
gadB, b1493, aidB, b4187
gadB, b1493, cbpA, b1000
gadB, b1493, cbpM, b999
gadB, b1493, dctR, b3507
gadB, b1493, dps, b812
gadB, b1493, elaB, b2266
gadB, b1493, gadA, b3517
gadC, b1492, aidB, b4187
gadC, b1492, appA, b980
gadC, b1492, appB, b979
gadC, b1492, appC, b978
gadC, b1492, cbpA, b1000
gadC, b1492, cbpM, b999
gadC, b1492, cfa, b1661
gadC, b1492, cueR, b487
gadC, b1492, dctR, b3507
gadC, b1492, dps, b812
gadC, b1492, gadA, b3517
gadC, b1492, gadB, b1493
gadE, b3512, aidB, b4187
gadE, b3512, cbpA, b1000
gadE, b3512, dctR, b3507
gadE, b3512, dps, b812
gadE, b3512, gadA, b3517
gadE, b3512, gadB, b1493
gadE, b3512, gadC, b1492
gadW, b3515, dctR, b3507
gadW, b3515, dps, b812
gadW, b3515, gadA, b3517
gadW, b3515, gadB, b1493
gadW, b3515, gadE, b3512
gadX, b3516, adhE, b1241
gadX, b3516, dctR, b3507
gadX, b3516, dps, b812
gadX, b3516, elaB, b2266
gadX, b3516, gadA, b3517
gadX, b3516, gadB, b1493
gadX, b3516, gadE, b3512
gadX, b3516, gadW, b3515
gadY, b4452, dctR, b3507
gadY, b4452, gadA, b3517
gadY, b4452, gadB, b1493
gadY, b4452, gadE, b3512
gadY, b4452, gadX, b3516
galE, b759, araA, b62
galE, b759, araB, b63
galE, b759, araC, b64
galE, b759, araD, b61
galE, b759, araE, b2841
galE, b759, araF, b1901
galK, b757, galE, b759
galM, b756, galK, b757
galP, b2943, araA, b62
galP, b2943, araB, b63
galP, b2943, araD, b61
galP, b2943, araE, b2841
galP, b2943, araF, b1901
galP, b2943, araJ, b396
galP, b2943, dinF, b4044
galP, b2943, galE, b759
galR, b2837, aaeR, b3243
galS, b2151, aldA, b1415
galS, b2151, dctA, b3528
galS, b2151, fumA, b1612
galT, b758, araE, b2841
galT, b758, araF, b1901
galT, b758, galE, b759
galT, b758, galK, b757
galT, b758, galM, b756
galT, b758, galP, b2943
gapC, b4493, cfa, b1661
garD, b3128, ansB, b2957
garD, b3128, frdA, b4154
garD, b3128, frdB, b4153
garD, b3128, frdC, b4152
garK, b3124, cdaR, b162
garK, b3124, garD, b3128
garL, b3126, fsaB, b3946
garL, b3126, garD, b3128
garL, b3126, garK, b3124
garP, b3127, fucI, b2802
garP, b3127, garD, b3128
garP, b3127, garK, b3124
garP, b3127, garL, b3126
garR, b3125, cdaR, b162
garR, b3125, garD, b3128
garR, b3125, garK, b3124
garR, b3125, garL, b3126
garR, b3125, garP, b3127
gatB, b2093, gatA, b2094
gatC, b2092, gatA, b2094
gatC, b2092, gatB, b2093
gatD, b2091, gatA, b2094
gatD, b2091, gatB, b2093
gatD, b2091, gatC, b2092
gatR, b4498, gatA, b2094
gatR, b4498, gatB, b2093
gatR, b4498, gatC, b2092
gatR, b4498, gatD, b2091
gatY, b2096, agp, b1002
gatY, b2096, gatA, b2094
gatY, b2096, gatB, b2093
gatY, b2096, gatC, b2092
gatY, b2096, gatD, b2091
gatY, b2096, gatR, b4498
gatZ, b2095, gatA, b2094
gatZ, b2095, gatB, b2093
gatZ, b2095, gatC, b2092
gatZ, b2095, gatD, b2091
gatZ, b2095, gatR, b4498
gatZ, b2095, gatY, b2096
gcvB, b4443, arnB, b2253
gcvB, b4443, arnC, b2254
gcvB, b4443, bioB, b775
gcvB, b4443, eco, b2209
gcvB, b4443, fdoG, b3894
gcvB, b4443, fdoH, b3893
gcvB, b4443, fdoI, b3892
gcvH, b2904, aphA, b4055
gcvP, b2903, gcvH, b2904
gcvR, b2479, bcp, b2480
gcvT, b2905, aphA, b4055
gcvT, b2905, gcvH, b2904
gcvT, b2905, gcvP, b2903
gdhA, b1761, argA, b2818
gdhA, b1761, argB, b3959
gdhA, b1761, argC, b3958
gdhA, b1761, argD, b3359
gdhA, b1761, argE, b3957
gdhA, b1761, argF, b273
gdhA, b1761, argG, b3172
gdhA, b1761, argI, b4254
gdhA, b1761, aroA, b908
gdhA, b1761, aroD, b1693
gdhA, b1761, aroG, b754
gdhA, b1761, aroP, b112
gdhA, b1761, artJ, b860
gdhA, b1761, asd, b3433
gdhA, b1761, codA, b337
gdhA, b1761, cusF, b573
gdhA, b1761, cysM, b2421
gdhA, b1761, fliY, b1920
gfcB, b986, gfcA, b987
gfcE, b983, etp, b982
ghrA, b1033, cls, b1249
ghrA, b1033, dld, b2133
ghrA, b1033, elaA, b2267
glcB, b2976, acnB, b118
glcC, b2980, acs, b4069
glcC, b2980, aldA, b1415
glcC, b2980, cstA, b598
glcC, b2980, fadA, b3845
glcC, b2980, fadB, b3846
glcC, b2980, fumA, b1612
glcD, b2979, glcB, b2976
glcF, b4467, glcB, b2976
glcF, b4467, glcD, b2979
glcG, b2977, glcB, b2976
glcG, b2977, glcD, b2979
glcG, b2977, glcF, b4467
gldA, b3945, dmsA, b894
gldA, b3945, dmsB, b895
gldA, b3945, fdhF, b4079
gldA, b3945, frdB, b4153
gldA, b3945, frdD, b4151
glgA, b3429, asd, b3433
glgA, b3429, dld, b2133
glgA, b3429, dusC, b2140
glgB, b3432, asd, b3433
glgB, b3432, dld, b2133
glgB, b3432, dusC, b2140
glgB, b3432, glgA, b3429
glgC, b3430, asd, b3433
glgC, b3430, cbpA, b1000
glgC, b3430, dusC, b2140
glgC, b3430, glgA, b3429
glgC, b3430, glgB, b3432
glgP, b3428, glgA, b3429
glgP, b3428, glgB, b3432
glgP, b3428, glgC, b3430
glgS, b3049, cspD, b880
glgS, b3049, dps, b812
glgX, b3431, asd, b3433
glgX, b3431, dld, b2133
glgX, b3431, dusC, b2140
glgX, b3431, glgA, b3429
glgX, b3431, glgB, b3432
glgX, b3431, glgC, b3430
glgX, b3431, glgP, b3428
glk, b2388, ampD, b110
glmM, b3176, folP, b3177
glmS, b3729, atpC, b3731
glmS, b3729, atpD, b3732
glmU, b3730, glmS, b3729
glnD, b167, fpr, b3924
glnE, b3053, asd, b3433
glnE, b3053, gcvR, b2479
glnE, b3053, glgB, b3432
glnK, b450, amtB, b451
glnK, b450, cbl, b1987
glnK, b450, glnA, b3870
glnL, b3869, glnA, b3870
glnL, b3869, glnG, b3868
glnP, b810, glnH, b811
glnQ, b809, glnH, b811
glnQ, b809, glnP, b810
glnS, b680, accC, b3256
glnS, b680, dacA, b632
gloB, b212, ampD, b110
glpB, b2242, glpA, b2241
glpC, b2243, glpA, b2241
glpC, b2243, glpB, b2242
glpD, b3426, crl, b240
glpD, b3426, glpA, b2241
glpD, b3426, glpB, b2242
glpD, b3426, glpC, b2243
glpF, b3927, glpA, b2241
glpF, b3927, glpB, b2242
glpF, b3927, glpC, b2243
glpF, b3927, glpD, b3426
glpG, b3424, aroK, b3390
glpG, b3424, glpE, b3425
glpK, b3926, glpA, b2241
glpK, b3926, glpB, b2242
glpK, b3926, glpC, b2243
glpK, b3926, glpD, b3426
glpK, b3926, glpF, b3927
glpQ, b2239, glpA, b2241
glpQ, b2239, glpB, b2242
glpQ, b2239, glpC, b2243
glpQ, b2239, glpD, b3426
glpQ, b2239, glpF, b3927
glpQ, b2239, glpK, b3926
glpT, b2240, glpA, b2241
glpT, b2240, glpB, b2242
glpT, b2240, glpC, b2243
glpT, b2240, glpD, b3426
glpT, b2240, glpF, b3927
glpT, b2240, glpK, b3926
glpT, b2240, glpQ, b2239
glpX, b3925, glpK, b3926
gltA, b720, acnB, b118
gltA, b720, aldA, b1415
gltA, b720, cstA, b598
gltA, b720, dadA, b1189
gltA, b720, dadX, b1190
gltA, b720, fumA, b1612
gltA, b720, fumC, b1611
gltA, b720, glcB, b2976
gltA, b720, glcC, b2980
gltB, b3212, argE, b3957
gltB, b3212, argP, b2916
gltB, b3212, aroA, b908
gltB, b3212, aroG, b754
gltB, b3212, aroP, b112
gltB, b3212, asd, b3433
gltB, b3212, codA, b337
gltB, b3212, cysM, b2421
gltB, b3212, dapB, b31
gltB, b3212, folE, b2153
gltB, b3212, gdhA, b1761
gltD, b3213, argA, b2818
gltD, b3213, argC, b3958
gltD, b3213, argE, b3957
gltD, b3213, argG, b3172
gltD, b3213, argI, b4254
gltD, b3213, aroA, b908
gltD, b3213, aroD, b1693
gltD, b3213, aroG, b754
gltD, b3213, aroP, b112
gltD, b3213, artJ, b860
gltD, b3213, asd, b3433
gltD, b3213, codA, b337
gltD, b3213, cysH, b2762
gltD, b3213, cysK, b2414
gltD, b3213, cysM, b2421
gltD, b3213, fliY, b1920
gltD, b3213, gdhA, b1761
gltD, b3213, gltB, b3212
gltI, b655, glnH, b811
gltI, b655, gltA, b720
gltK, b653, gdhA, b1761
gltK, b653, glnP, b810
gltK, b653, gltI, b655
gltK, b653, gltJ, b654
gltL, b652, gltI, b655
gltL, b652, gltJ, b654
gltL, b652, gltK, b653
glvC, b3683, aslA, b3801
glvC, b3683, bglF, b3722
glvC, b3683, bglH, b3720
glvC, b3683, frvB, b3899
glvG, b4556, bglF, b3722
glvG, b4556, bglH, b3720
glvG, b4556, glvC, b3683
glxK, b514, acpH, b404
glxK, b514, alkA, b2068
glxK, b514, caiD, b36
glxK, b514, fdrA, b518
glyA, b2551, aspC, b928
glyA, b2551, folE, b2153
glyQ, b3560, atpA, b3734
glyS, b3559, fkpA, b3347
glyU, b2864, argU, b536
glyU, b2864, argW, b2348
glyU, b2864, ffs, b455
gmd, b2053, cpsB, b2049
gmd, b2053, cpsG, b2048
gmd, b2053, fcl, b2052
gmm, b2051, gmd, b2053
gntT, b3415, dcuD, b3227
gntT, b3415, gntK, b3437
gntU, b4476, bcsA, b3533
gntU, b4476, gntK, b3437
gntU, b4476, gntT, b3415
gph, b3385, atpA, b3734
gph, b3385, glyQ, b3560
gpt, b238, apt, b469
gpt, b238, cld, b2027
groL, b4143, clpB, b2592
groL, b4143, dnaJ, b15
groL, b4143, dnaK, b14
groS, b4142, clpB, b2592
groS, b4142, dnaJ, b15
groS, b4142, dnaK, b14
groS, b4142, groL, b4143
grpE, b2614, groL, b4143
grxA, b849, ahpF, b606
grxB, b1064, dps, b812
grxB, b1064, elaB, b2266
grxB, b1064, fbaB, b2097
gsiA, b829, amn, b1982
gsiA, b829, aroG, b754
gsiA, b829, asd, b3433
gsiA, b829, cysA, b2422
gsiA, b829, cysC, b2750
gsiA, b829, cysD, b2752
gsiA, b829, cysH, b2762
gsiA, b829, cysI, b2763
gsiA, b829, cysJ, b2764
gsiA, b829, cysK, b2414
gsiA, b829, cysM, b2421
gsiA, b829, cysN, b2751
gsiA, b829, cysP, b2425
gsiA, b829, cysU, b2424
gsiA, b829, cysW, b2423
gsiA, b829, dcyD, b1919
gsiA, b829, dld, b2133
gsiA, b829, fliY, b1920
gsiA, b829, gltB, b3212
gsiB, b830, asnB, b674
gsiB, b830, cysA, b2422
gsiB, b830, cysC, b2750
gsiB, b830, cysD, b2752
gsiB, b830, cysH, b2762
gsiB, b830, cysI, b2763
gsiB, b830, cysJ, b2764
gsiB, b830, cysK, b2414
gsiB, b830, cysM, b2421
gsiB, b830, cysN, b2751
gsiB, b830, cysP, b2425
gsiB, b830, cysU, b2424
gsiB, b830, cysW, b2423
gsiB, b830, fliY, b1920
gsiB, b830, gdhA, b1761
gsiB, b830, gsiA, b829
gsiC, b831, aroA, b908
gsiC, b831, aroG, b754
gsiC, b831, cysA, b2422
gsiC, b831, cysC, b2750
gsiC, b831, cysD, b2752
gsiC, b831, cysH, b2762
gsiC, b831, cysI, b2763
gsiC, b831, cysJ, b2764
gsiC, b831, cysK, b2414
gsiC, b831, cysM, b2421
gsiC, b831, cysN, b2751
gsiC, b831, cysU, b2424
gsiC, b831, cysW, b2423
gsiC, b831, fliY, b1920
gsiC, b831, gdhA, b1761
gsiC, b831, gsiA, b829
gsiC, b831, gsiB, b830
gsiD, b832, cysM, b2421
gsiD, b832, gdhA, b1761
gsiD, b832, gsiB, b830
gsiD, b832, gsiC, b831
gsk, b477, chaA, b1216
gsp, b2988, cyaA, b3806
gsp, b2988, glnD, b167
gsp, b2988, grxA, b849
gspA, b3323, bglB, b3721
gspA, b3323, cbrC, b3717
gspB, b3322, cbrC, b3717
gspB, b3322, gspA, b3323
gspD, b3325, gspC, b3324
gspE, b3326, bcsB, b3532
gspF, b3327, agaB, b3138
gspF, b3327, agaD, b3140
gspF, b3327, agaI, b3141
gspF, b3327, frvA, b3900
gspF, b3327, frvB, b3899
gspF, b3327, gspE, b3326
gspG, b3328, agaB, b3138
gspG, b3328, agaD, b3140
gspG, b3328, gspF, b3327
gspH, b3329, agaC, b3139
gspH, b3329, agaS, b3136
gspH, b3329, bcsA, b3533
gspH, b3329, bcsB, b3532
gspH, b3329, gspE, b3326
gspH, b3329, gspG, b3328
gspI, b3330, agaI, b3141
gspI, b3330, argK, b2918
gspI, b3330, bcsA, b3533
gspI, b3330, bcsB, b3532
gspI, b3330, gspF, b3327
gspI, b3330, gspG, b3328
gspI, b3330, gspH, b3329
gspJ, b3331, gntU, b4476
gspJ, b3331, gspF, b3327
gspK, b3332, glvC, b3683
gspK, b3332, gspJ, b3331
gspM, b3334, gspL, b3333
gst, b1635, cfa, b1661
gst, b1635, chaC, b1218
guaB, b2508, guaA, b2507
gudP, b2789, garD, b3128
gudP, b2789, garK, b3124
gudP, b2789, garL, b3126
gudP, b2789, garP, b3127
gudP, b2789, garR, b3125
gudX, b2788, garK, b3124
gudX, b2788, garL, b3126
gudX, b2788, garP, b3127
gudX, b2788, gudD, b2787
gudX, b2788, gudP, b2789
gutQ, b2708, galE, b759
hcaE, b2538, cobU, b1993
hcaR, b2537, aldA, b1415
hcaR, b2537, argT, b2310
hcaR, b2537, cstA, b598
hcaR, b2537, dadA, b1189
hcaR, b2537, dadX, b1190
hcaR, b2537, feaR, b1384
hcaR, b2537, glcC, b2980
hchA, b1967, acnA, b1276
hchA, b1967, ariR, b1166
hchA, b1967, dps, b812
hchA, b1967, fbaB, b2097
hcp, b873, dcuC, b621
hcp, b873, dmsA, b894
hcp, b873, dmsB, b895
hcp, b873, dmsC, b896
hcp, b873, gldA, b3945
hcr, b872, hcp, b873
hdeA, b3510, aidB, b4187
hdeA, b3510, cbpA, b1000
hdeA, b3510, dctR, b3507
hdeA, b3510, dps, b812
hdeA, b3510, gadA, b3517
hdeA, b3510, gadB, b1493
hdeA, b3510, gadC, b1492
hdeA, b3510, gadE, b3512
hdeA, b3510, gadW, b3515
hdeA, b3510, gadX, b3516
hdeA, b3510, gadY, b4452
hdeB, b3509, aidB, b4187
hdeB, b3509, cbpA, b1000
hdeB, b3509, dctR, b3507
hdeB, b3509, dps, b812
hdeB, b3509, elaB, b2266
hdeB, b3509, gadA, b3517
hdeB, b3509, gadB, b1493
hdeB, b3509, gadC, b1492
hdeB, b3509, gadE, b3512
hdeB, b3509, gadW, b3515
hdeB, b3509, gadX, b3516
hdeB, b3509, gadY, b4452
hdeB, b3509, hdeA, b3510
hdeD, b3511, aidB, b4187
hdeD, b3511, appB, b979
hdeD, b3511, appC, b978
hdeD, b3511, cbpA, b1000
hdeD, b3511, dctR, b3507
hdeD, b3511, dps, b812
hdeD, b3511, gadA, b3517
hdeD, b3511, gadB, b1493
hdeD, b3511, gadC, b1492
hdeD, b3511, gadE, b3512
hdeD, b3511, gadW, b3515
hdeD, b3511, gadX, b3516
hdeD, b3511, gadY, b4452
hdeD, b3511, hdeA, b3510
hdeD, b3511, hdeB, b3509
hdhA, b1619, dacC, b839
hdhA, b1619, grxB, b1064
hdhA, b1619, hchA, b1967
hemC, b3805, dapF, b3809
hemC, b3805, dtd, b3887
hemD, b3804, hemC, b3805
hemG, b3850, dtd, b3887
hemG, b3850, grxC, b3610
hemX, b3803, hemE, b3997
hemY, b3802, hemX, b3803
hepA, b59, dnaG, b3066
hflK, b4174, hflC, b4175
hisA, b2024, argB, b3959
hisA, b2024, argC, b3958
hisA, b2024, aroA, b908
hisA, b2024, aroD, b1693
hisA, b2024, aroP, b112
hisA, b2024, artJ, b860
hisA, b2024, gdhA, b1761
hisA, b2024, gltB, b3212
hisA, b2024, gltD, b3213
hisB, b2022, gdhA, b1761
hisB, b2022, gltB, b3212
hisB, b2022, hisA, b2024
hisC, b2021, aroA, b908
hisC, b2021, artJ, b860
hisC, b2021, asd, b3433
hisC, b2021, gdhA, b1761
hisC, b2021, gltB, b3212
hisC, b2021, gltD, b3213
hisC, b2021, hisA, b2024
hisC, b2021, hisB, b2022
hisD, b2020, argF, b273
hisD, b2020, argG, b3172
hisD, b2020, gdhA, b1761
hisD, b2020, hisA, b2024
hisD, b2020, hisB, b2022
hisD, b2020, hisC, b2021
hisF, b2025, aroA, b908
hisF, b2025, aroG, b754
hisF, b2025, aroP, b112
hisF, b2025, artJ, b860
hisF, b2025, asd, b3433
hisF, b2025, gdhA, b1761
hisF, b2025, gltB, b3212
hisF, b2025, gltD, b3213
hisF, b2025, hisA, b2024
hisF, b2025, hisB, b2022
hisF, b2025, hisC, b2021
hisF, b2025, hisD, b2020
hisG, b2019, artJ, b860
hisG, b2019, gdhA, b1761
hisG, b2019, gltB, b3212
hisG, b2019, gltD, b3213
hisG, b2019, hisA, b2024
hisG, b2019, hisB, b2022
hisG, b2019, hisC, b2021
hisG, b2019, hisD, b2020
hisG, b2019, hisF, b2025
hisH, b2023, aroG, b754
hisH, b2023, gdhA, b1761
hisH, b2023, gltB, b3212
hisH, b2023, hisA, b2024
hisH, b2023, hisB, b2022
hisH, b2023, hisC, b2021
hisH, b2023, hisD, b2020
hisH, b2023, hisF, b2025
hisH, b2023, hisG, b2019
hisI, b2026, argA, b2818
hisI, b2026, argB, b3959
hisI, b2026, argC, b3958
hisI, b2026, argD, b3359
hisI, b2026, argF, b273
hisI, b2026, argG, b3172
hisI, b2026, argI, b4254
hisI, b2026, aroA, b908
hisI, b2026, aroD, b1693
hisI, b2026, aroG, b754
hisI, b2026, aroP, b112
hisI, b2026, artJ, b860
hisI, b2026, gdhA, b1761
hisI, b2026, gltB, b3212
hisI, b2026, gltD, b3213
hisI, b2026, gsiB, b830
hisI, b2026, gsiD, b832
hisI, b2026, hisA, b2024
hisI, b2026, hisB, b2022
hisI, b2026, hisC, b2021
hisI, b2026, hisD, b2020
hisI, b2026, hisF, b2025
hisI, b2026, hisG, b2019
hisI, b2026, hisH, b2023
hisJ, b2309, argA, b2818
hisJ, b2309, argT, b2310
hisJ, b2309, artJ, b860
hisJ, b2309, gltI, b655
hisM, b2307, argF, b273
hisM, b2307, argG, b3172
hisM, b2307, aroP, b112
hisM, b2307, artJ, b860
hisM, b2307, gdhA, b1761
hisM, b2307, hisA, b2024
hisM, b2307, hisB, b2022
hisM, b2307, hisH, b2023
hisM, b2307, hisJ, b2309
hisP, b2306, alkA, b2068
hisQ, b2308, argA, b2818
hisQ, b2308, argB, b3959
hisQ, b2308, argC, b3958
hisQ, b2308, argF, b273
hisQ, b2308, argG, b3172
hisQ, b2308, artJ, b860
hisQ, b2308, gdhA, b1761
hisQ, b2308, gltK, b653
hisQ, b2308, hisA, b2024
hisQ, b2308, hisC, b2021
hisQ, b2308, hisD, b2020
hisQ, b2308, hisG, b2019
hisQ, b2308, hisI, b2026
hisQ, b2308, hisJ, b2309
hisQ, b2308, hisM, b2307
hisR, b3797, ffs, b455
hisR, b3797, glyU, b2864
hmp, b2552, cirA, b2155
hofB, b107, afuB, b263
hofB, b107, caiT, b40
hofB, b107, citF, b615
hofB, b107, fixB, b42
hofC, b106, fixC, b43
hofM, b3395, agaS, b3136
hofM, b3395, dgoK, b3693
hofM, b3395, gspH, b3329
hofN, b3394, gspE, b3326
hofN, b3394, gspH, b3329
hofO, b3393, dgoK, b3693
hofO, b3393, frvA, b3900
hofO, b3393, gspE, b3326
hofO, b3393, hofM, b3395
hofO, b3393, hofN, b3394
hofQ, b3391, aaeB, b3240
hofQ, b3391, bglF, b3722
hofQ, b3391, cmtA, b2933
hofQ, b3391, frvR, b3897
hofQ, b3391, frwD, b3953
hokD, b1562, cutC, b1874
holA, b640, cobC, b638
holE, b1842, cls, b1249
holE, b1842, emtA, b1193
hrpA, b1413, chbA, b1736
hscA, b2526, fdx, b2525
hscB, b2527, fdx, b2525
hscB, b2527, hscA, b2526
hsdS, b4348, hsdM, b4349
hslR, b3400, dnaJ, b15
hslR, b3400, dnaK, b14
hslR, b3400, groS, b4142
hslR, b3400, hslO, b3401
hslU, b3931, dnaJ, b15
hslU, b3931, dnaK, b14
hslU, b3931, groL, b4143
hslU, b3931, groS, b4142
hslU, b3931, grpE, b2614
hslU, b3931, hslO, b3401
hslU, b3931, hslR, b3400
hslV, b3932, dnaJ, b15
hslV, b3932, dnaK, b14
hslV, b3932, groL, b4143
hslV, b3932, groS, b4142
hslV, b3932, hflX, b4173
hslV, b3932, hslO, b3401
hslV, b3932, hslR, b3400
hslV, b3932, hslU, b3931
htpG, b473, clpB, b2592
htpG, b473, dnaJ, b15
htpG, b473, dnaK, b14
htpG, b473, groL, b4143
htpG, b473, groS, b4142
htpG, b473, grpE, b2614
htpG, b473, hslO, b3401
htpG, b473, hslR, b3400
htpG, b473, hslU, b3931
htpG, b473, hslV, b3932
htrE, b139, ecpD, b140
htrE, b139, fixC, b43
hupB, b440, hupA, b4000
hyaA, b972, appA, b980
hyaA, b972, appB, b979
hyaA, b972, appC, b978
hyaA, b972, cbpA, b1000
hyaA, b972, fdhF, b4079
hyaA, b972, gadC, b1492
hyaB, b973, appA, b980
hyaB, b973, appB, b979
hyaB, b973, appC, b978
hyaB, b973, gadC, b1492
hyaB, b973, hyaA, b972
hyaC, b974, appA, b980
hyaC, b974, appB, b979
hyaC, b974, appC, b978
hyaC, b974, cbpA, b1000
hyaC, b974, gadC, b1492
hyaC, b974, hyaA, b972
hyaC, b974, hyaB, b973
hyaD, b975, appA, b980
hyaD, b975, appB, b979
hyaD, b975, appC, b978
hyaD, b975, gadC, b1492
hyaD, b975, hyaA, b972
hyaD, b975, hyaB, b973
hyaD, b975, hyaC, b974
hyaE, b976, appA, b980
hyaE, b976, appB, b979
hyaE, b976, appC, b978
hyaE, b976, gadC, b1492
hyaE, b976, hyaA, b972
hyaE, b976, hyaB, b973
hyaE, b976, hyaC, b974
hyaE, b976, hyaD, b975
hyaF, b977, appA, b980
hyaF, b977, appB, b979
hyaF, b977, appC, b978
hyaF, b977, fdhF, b4079
hyaF, b977, hyaA, b972
hyaF, b977, hyaB, b973
hyaF, b977, hyaC, b974
hyaF, b977, hyaD, b975
hyaF, b977, hyaE, b976
hybA, b2996, adiY, b4116
hybA, b2996, ansB, b2957
hybA, b2996, cydA, b733
hybA, b2996, cydB, b734
hybA, b2996, dcuA, b4138
hybA, b2996, dcuB, b4123
hybA, b2996, dmsA, b894
hybA, b2996, dmsB, b895
hybA, b2996, frdA, b4154
hybA, b2996, frdB, b4153
hybA, b2996, frdC, b4152
hybA, b2996, frdD, b4151
hybA, b2996, fumB, b4122
hybB, b2995, ansB, b2957
hybB, b2995, dcuA, b4138
hybB, b2995, dcuB, b4123
hybB, b2995, dmsA, b894
hybB, b2995, dmsB, b895
hybB, b2995, frdA, b4154
hybB, b2995, frdB, b4153
hybB, b2995, frdC, b4152
hybB, b2995, frdD, b4151
hybB, b2995, fumB, b4122
hybB, b2995, hybA, b2996
hybC, b2994, dmsA, b894
hybC, b2994, dmsB, b895
hybC, b2994, frdC, b4152
hybC, b2994, hybA, b2996
hybC, b2994, hybB, b2995
hybD, b2993, hybB, b2995
hybD, b2993, hybC, b2994
hybE, b2992, eda, b1850
hybE, b2992, hybA, b2996
hybE, b2992, hybB, b2995
hybE, b2992, hybC, b2994
hybE, b2992, hybD, b2993
hybF, b2991, dcuB, b4123
hybF, b2991, dmsA, b894
hybF, b2991, dmsB, b895
hybF, b2991, fumB, b4122
hybF, b2991, hybA, b2996
hybF, b2991, hybB, b2995
hybF, b2991, hybC, b2994
hybF, b2991, hybD, b2993
hybF, b2991, hybE, b2992
hybG, b2990, hybA, b2996
hybG, b2990, hybB, b2995
hybG, b2990, hybC, b2994
hybG, b2990, hybE, b2992
hybG, b2990, hybF, b2991
hybO, b2997, adiY, b4116
hybO, b2997, ansB, b2957
hybO, b2997, aspA, b4139
hybO, b2997, bfd, b3337
hybO, b2997, dcuA, b4138
hybO, b2997, dcuB, b4123
hybO, b2997, dcuC, b621
hybO, b2997, dmsA, b894
hybO, b2997, dmsB, b895
hybO, b2997, fhuF, b4367
hybO, b2997, frdA, b4154
hybO, b2997, frdB, b4153
hybO, b2997, frdC, b4152
hybO, b2997, frdD, b4151
hybO, b2997, fumB, b4122
hybO, b2997, gldA, b3945
hybO, b2997, hybA, b2996
hybO, b2997, hybB, b2995
hybO, b2997, hybC, b2994
hybO, b2997, hybE, b2992
hybO, b2997, hybF, b2991
hycA, b2725, fdhF, b4079
hycA, b2725, hyaA, b972
hycA, b2725, hyaC, b974
hycA, b2725, hyaD, b975
hycA, b2725, hyaE, b976
hycB, b2724, fdhF, b4079
hycB, b2724, hyaA, b972
hycB, b2724, hyaC, b974
hycB, b2724, hycA, b2725
hycC, b2723, fdhF, b4079
hycC, b2723, hycA, b2725
hycC, b2723, hycB, b2724
hycD, b2722, fdhF, b4079
hycD, b2722, hyaA, b972
hycD, b2722, hyaB, b973
hycD, b2722, hyaC, b974
hycD, b2722, hyaD, b975
hycD, b2722, hyaE, b976
hycD, b2722, hycA, b2725
hycD, b2722, hycB, b2724
hycD, b2722, hycC, b2723
hycE, b2721, cpsB, b2049
hycE, b2721, fdhF, b4079
hycE, b2721, hycA, b2725
hycE, b2721, hycB, b2724
hycE, b2721, hycC, b2723
hycE, b2721, hycD, b2722
hycF, b2720, fdhF, b4079
hycF, b2720, hycA, b2725
hycF, b2720, hycB, b2724
hycF, b2720, hycC, b2723
hycF, b2720, hycD, b2722
hycF, b2720, hycE, b2721
hycG, b2719, fdhF, b4079
hycG, b2719, hyaA, b972
hycG, b2719, hyaC, b974
hycG, b2719, hyaD, b975
hycG, b2719, hyaE, b976
hycG, b2719, hycA, b2725
hycG, b2719, hycB, b2724
hycG, b2719, hycC, b2723
hycG, b2719, hycD, b2722
hycG, b2719, hycE, b2721
hycG, b2719, hycF, b2720
hycH, b2718, hycA, b2725
hycH, b2718, hycB, b2724
hycH, b2718, hycC, b2723
hycH, b2718, hycD, b2722
hycH, b2718, hycE, b2721
hycH, b2718, hycF, b2720
hycH, b2718, hycG, b2719
hycI, b2717, hycA, b2725
hycI, b2717, hycB, b2724
hycI, b2717, hycC, b2723
hycI, b2717, hycD, b2722
hycI, b2717, hycE, b2721
hycI, b2717, hycF, b2720
hycI, b2717, hycG, b2719
hycI, b2717, hycH, b2718
hydN, b2713, fdhF, b4079
hydN, b2713, hyaC, b974
hydN, b2713, hyaD, b975
hydN, b2713, hycA, b2725
hydN, b2713, hycB, b2724
hydN, b2713, hycC, b2723
hydN, b2713, hycD, b2722
hydN, b2713, hycE, b2721
hydN, b2713, hycF, b2720
hydN, b2713, hycG, b2719
hydN, b2713, hycH, b2718
hydN, b2713, hycI, b2717
hyfB, b2482, acrD, b2470
hyfB, b2482, citF, b615
hyfB, b2482, citG, b613
hyfB, b2482, citX, b614
hyfB, b2482, eutA, b2451
hyfB, b2482, eutE, b2455
hyfB, b2482, eutH, b2452
hyfB, b2482, frlA, b3370
hyfB, b2482, hcr, b872
hyfB, b2482, hyfA, b2481
hyfC, b2483, eutE, b2455
hyfC, b2483, hyfB, b2482
hyfD, b2484, dgoT, b3691
hyfF, b2486, eutE, b2455
hyfF, b2486, eutH, b2452
hyfF, b2486, hyfB, b2482
hyfF, b2486, hyfC, b2483
hyfI, b2489, aaeB, b3240
hyfI, b2489, ascB, b2716
hyfI, b2489, cpsB, b2049
hyfI, b2489, fdrA, b518
hyfI, b2489, frwD, b3953
hyfI, b2489, hofQ, b3391
hyfI, b2489, hycE, b2721
hyfI, b2489, hyfA, b2481
hyfR, b2491, hyfJ, b2490
hypA, b2726, ansB, b2957
hypA, b2726, bfd, b3337
hypA, b2726, dcuB, b4123
hypA, b2726, dcuC, b621
hypA, b2726, dmsA, b894
hypA, b2726, dmsB, b895
hypA, b2726, focA, b904
hypA, b2726, frdA, b4154
hypA, b2726, frdB, b4153
hypA, b2726, frdC, b4152
hypA, b2726, frdD, b4151
hypA, b2726, fumB, b4122
hypA, b2726, garD, b3128
hypA, b2726, gldA, b3945
hypA, b2726, hcp, b873
hypA, b2726, hybA, b2996
hypA, b2726, hybO, b2997
hypB, b2727, ansB, b2957
hypB, b2727, bfd, b3337
hypB, b2727, dcuB, b4123
hypB, b2727, dcuC, b621
hypB, b2727, dmsA, b894
hypB, b2727, dmsB, b895
hypB, b2727, focA, b904
hypB, b2727, frdA, b4154
hypB, b2727, frdB, b4153
hypB, b2727, frdC, b4152
hypB, b2727, frdD, b4151
hypB, b2727, fumB, b4122
hypB, b2727, hybA, b2996
hypB, b2727, hybO, b2997
hypB, b2727, hypA, b2726
hypC, b2728, ansB, b2957
hypC, b2728, bfd, b3337
hypC, b2728, ccmA, b2201
hypC, b2728, dcuB, b4123
hypC, b2728, dcuC, b621
hypC, b2728, dmsA, b894
hypC, b2728, dmsB, b895
hypC, b2728, focA, b904
hypC, b2728, frdA, b4154
hypC, b2728, frdB, b4153
hypC, b2728, frdC, b4152
hypC, b2728, frdD, b4151
hypC, b2728, fumB, b4122
hypC, b2728, hybA, b2996
hypC, b2728, hybO, b2997
hypC, b2728, hypA, b2726
hypC, b2728, hypB, b2727
hypD, b2729, ansB, b2957
hypD, b2729, dcuB, b4123
hypD, b2729, dcuC, b621
hypD, b2729, dmsA, b894
hypD, b2729, dmsB, b895
hypD, b2729, focA, b904
hypD, b2729, frdA, b4154
hypD, b2729, frdB, b4153
hypD, b2729, frdC, b4152
hypD, b2729, frdD, b4151
hypD, b2729, fumB, b4122
hypD, b2729, hybO, b2997
hypD, b2729, hypA, b2726
hypD, b2729, hypB, b2727
hypD, b2729, hypC, b2728
hypE, b2730, ansB, b2957
hypE, b2730, ccmA, b2201
hypE, b2730, dcuB, b4123
hypE, b2730, dcuC, b621
hypE, b2730, dmsA, b894
hypE, b2730, frdB, b4153
hypE, b2730, frdC, b4152
hypE, b2730, frdD, b4151
hypE, b2730, hypA, b2726
hypE, b2730, hypB, b2727
hypE, b2730, hypC, b2728
hypE, b2730, hypD, b2729
hypF, b2712, aaeB, b3240
hypF, b2712, aegA, b2468
hypF, b2712, alkA, b2068
hypF, b2712, cmtA, b2933
hypF, b2712, cpsB, b2049
hypF, b2712, cpsG, b2048
hypF, b2712, frwD, b3953
hypF, b2712, hycE, b2721
hypF, b2712, hycH, b2718
hypF, b2712, hyfI, b2489
iaaA, b828, cysA, b2422
iaaA, b828, cysC, b2750
iaaA, b828, cysD, b2752
iaaA, b828, cysH, b2762
iaaA, b828, cysI, b2763
iaaA, b828, cysJ, b2764
iaaA, b828, cysK, b2414
iaaA, b828, cysM, b2421
iaaA, b828, cysN, b2751
iaaA, b828, cysP, b2425
iaaA, b828, cysU, b2424
iaaA, b828, cysW, b2423
iaaA, b828, dcyD, b1919
iaaA, b828, fliY, b1920
iaaA, b828, gsiA, b829
iaaA, b828, gsiB, b830
iaaA, b828, gsiC, b831
ibpA, b3687, clpB, b2592
ibpA, b3687, dnaJ, b15
ibpA, b3687, dnaK, b14
ibpA, b3687, fxsA, b4140
ibpA, b3687, groL, b4143
ibpA, b3687, groS, b4142
ibpA, b3687, hslO, b3401
ibpA, b3687, hslR, b3400
ibpA, b3687, hslU, b3931
ibpA, b3687, hslV, b3932
ibpA, b3687, htpG, b473
ibpB, b3686, clpB, b2592
ibpB, b3686, dnaJ, b15
ibpB, b3686, dnaK, b14
ibpB, b3686, fxsA, b4140
ibpB, b3686, grpE, b2614
ibpB, b3686, hslO, b3401
ibpB, b3686, hslR, b3400
ibpB, b3686, hslU, b3931
ibpB, b3686, hslV, b3932
ibpB, b3686, ibpA, b3687
icd, b1136, acnB, b118
icd, b1136, amn, b1982
icd, b1136, folE, b2153
icd, b1136, gltA, b720
icd, b1136, gltI, b655
icd, b1136, gltL, b652
idi, b2889, fic, b3361
idnD, b4267, alsB, b4088
idnO, b4266, idnD, b4267
idnT, b4265, idnR, b4264
ihfA, b1712, arcA, b4401
ileS, b26, fkpB, b28
ileY, b2652, ileX, b3069
ilvA, b3772, gdhA, b1761
ilvB, b3671, dppA, b3544
ilvB, b3671, dppD, b3541
ilvB, b3671, dppF, b3540
ilvC, b3774, argA, b2818
ilvC, b3774, argB, b3959
ilvC, b3774, argC, b3958
ilvC, b3774, argD, b3359
ilvC, b3774, argE, b3957
ilvC, b3774, argF, b273
ilvC, b3774, argG, b3172
ilvC, b3774, argH, b3960
ilvC, b3774, argI, b4254
ilvC, b3774, aroA, b908
ilvC, b3774, aroF, b2601
ilvC, b3774, aroP, b112
ilvC, b3774, artJ, b860
ilvC, b3774, codA, b337
ilvC, b3774, codB, b336
ilvC, b3774, gdhA, b1761
ilvC, b3774, gltB, b3212
ilvC, b3774, gltD, b3213
ilvD, b3771, aroG, b754
ilvD, b3771, gltB, b3212
ilvD, b3771, ilvA, b3772
ilvD, b3771, ilvC, b3774
ilvE, b3770, aroG, b754
ilvE, b3770, gltB, b3212
ilvE, b3770, ilvA, b3772
ilvE, b3770, ilvC, b3774
ilvE, b3770, ilvD, b3771
ilvG, b4488, aroG, b754
ilvG, b4488, aroP, b112
ilvG, b4488, gdhA, b1761
ilvG, b4488, gltB, b3212
ilvG, b4488, gltD, b3213
ilvG, b4488, ilvA, b3772
ilvG, b4488, ilvC, b3774
ilvG, b4488, ilvD, b3771
ilvG, b4488, ilvE, b3770
ilvH, b78, argA, b2818
ilvH, b78, argB, b3959
ilvH, b78, argC, b3958
ilvH, b78, argF, b273
ilvH, b78, argG, b3172
ilvH, b78, argH, b3960
ilvH, b78, argI, b4254
ilvH, b78, aroA, b908
ilvH, b78, aroD, b1693
ilvH, b78, aroG, b754
ilvH, b78, aroP, b112
ilvH, b78, artJ, b860
ilvH, b78, cusC, b572
ilvH, b78, cusF, b573
ilvH, b78, gcvB, b4443
ilvH, b78, gdhA, b1761
ilvH, b78, gltB, b3212
ilvH, b78, gltD, b3213
ilvH, b78, hisA, b2024
ilvH, b78, hisC, b2021
ilvH, b78, hisF, b2025
ilvH, b78, hisI, b2026
ilvH, b78, ilvC, b3774
ilvH, b78, ilvG, b4488
ilvI, b77, argA, b2818
ilvI, b77, argB, b3959
ilvI, b77, argC, b3958
ilvI, b77, argD, b3359
ilvI, b77, argF, b273
ilvI, b77, argG, b3172
ilvI, b77, argI, b4254
ilvI, b77, aroA, b908
ilvI, b77, aroD, b1693
ilvI, b77, aroG, b754
ilvI, b77, aroP, b112
ilvI, b77, artJ, b860
ilvI, b77, asd, b3433
ilvI, b77, codA, b337
ilvI, b77, codB, b336
ilvI, b77, cusC, b572
ilvI, b77, cusF, b573
ilvI, b77, cysM, b2421
ilvI, b77, gdhA, b1761
ilvI, b77, gltB, b3212
ilvI, b77, gltD, b3213
ilvI, b77, gsiD, b832
ilvI, b77, hisA, b2024
ilvI, b77, hisB, b2022
ilvI, b77, hisC, b2021
ilvI, b77, hisD, b2020
ilvI, b77, hisF, b2025
ilvI, b77, hisG, b2019
ilvI, b77, hisH, b2023
ilvI, b77, hisI, b2026
ilvI, b77, hisM, b2307
ilvI, b77, ilvC, b3774
ilvI, b77, ilvG, b4488
ilvI, b77, ilvH, b78
ilvL, b3766, aroG, b754
ilvL, b3766, aroP, b112
ilvL, b3766, gdhA, b1761
ilvL, b3766, hisL, b2018
ilvL, b3766, ilvE, b3770
ilvL, b3766, ilvG, b4488
ilvL, b3766, ilvH, b78
ilvL, b3766, ilvI, b77
ilvM, b3769, gltB, b3212
ilvM, b3769, ilvA, b3772
ilvM, b3769, ilvC, b3774
ilvM, b3769, ilvD, b3771
ilvM, b3769, ilvE, b3770
ilvM, b3769, ilvG, b4488
ilvM, b3769, ilvL, b3766
ilvN, b3670, dppA, b3544
ilvN, b3670, dppD, b3541
ilvN, b3670, dppF, b3540
ilvN, b3670, ilvB, b3671
ilvY, b3773, gltS, b3653
imp, b54, apaG, b50
imp, b54, bamA, b177
imp, b54, ftsI, b84
insJ, b3557, gltS, b3653
insK, b3558, insJ, b3557
insM, b4561, insG, b4278
insN, b4587, fdrA, b518
insO, b4623, gspB, b3322
insO, b4623, insJ, b3557
insO, b4623, insK, b3558
intA, b2622, hdfR, b4480
intE, b1140, dinB, b231
intE, b1140, dinD, b3645
intE, b1140, dinI, b1061
intF, b281, intA, b2622
intG, b1936, fliE, b1937
intG, b1936, fliR, b1950
intG, b1936, fliT, b1926
iraP, b382, fucU, b2804
iscA, b2528, erpA, b156
iscA, b2528, fdx, b2525
iscA, b2528, hscA, b2526
iscA, b2528, hscB, b2527
iscR, b2531, dmsA, b894
iscR, b2531, erpA, b156
iscR, b2531, exbB, b3006
iscR, b2531, fhuF, b4367
iscR, b2531, hscB, b2527
iscR, b2531, hybO, b2997
iscR, b2531, hypB, b2727
iscR, b2531, iscA, b2528
iscS, b2530, fdx, b2525
iscS, b2530, hscA, b2526
iscS, b2530, hscB, b2527
iscS, b2530, iscA, b2528
iscS, b2530, iscR, b2531
iscU, b2529, erpA, b156
iscU, b2529, fdx, b2525
iscU, b2529, hscA, b2526
iscU, b2529, hscB, b2527
iscU, b2529, iscA, b2528
iscU, b2529, iscR, b2531
iscU, b2529, iscS, b2530
iscX, b2524, fdx, b2525
iscX, b2524, hscA, b2526
iscX, b2524, hscB, b2527
iscX, b2524, iscA, b2528
iscX, b2524, iscS, b2530
iscX, b2524, iscU, b2529
ispD, b2747, ftsB, b2748
ispF, b2746, ispD, b2747
ispG, b2515, holA, b640
ispH, b29, fkpB, b28
ispU, b174, cdsA, b175
isrA, b4426, abgR, b1339
isrA, b4426, abgT, b1336
isrA, b4426, dbpA, b1343
isrA, b4426, fnr, b1334
isrB, b4434, agp, b1002
isrB, b4434, dctA, b3528
isrB, b4434, frdB, b4153
isrB, b4434, fucI, b2802
isrB, b4434, fucR, b2805
isrB, b4434, galS, b2151
ivbL, b3672, cspE, b623
ivbL, b3672, ilvB, b3671
ivbL, b3672, ilvN, b3670
ivy, b220, hdhA, b1619
katE, b1732, adhP, b1478
katE, b1732, amyA, b1927
katE, b1732, artI, b863
katE, b1732, btuD, b1709
katE, b1732, btuE, b1710
katE, b1732, elaB, b2266
katE, b1732, fbaB, b2097
katE, b1732, gabD, b2661
katE, b1732, gabP, b2663
katE, b1732, gabT, b2662
katE, b1732, grxB, b1064
katE, b1732, hchA, b1967
katG, b3942, glgC, b3430
katG, b3942, glgX, b3431
kbaY, b3137, agaD, b3140
kbaY, b3137, alsA, b4087
kbaY, b3137, frvR, b3897
kbaY, b3137, gspG, b3328
kbaY, b3137, gspI, b3330
kbaZ, b3132, aaeB, b3240
kbaZ, b3132, ccmA, b2201
kbaZ, b3132, dgoR, b4479
kbaZ, b3132, ebgA, b3076
kbaZ, b3132, fucI, b2802
kbaZ, b3132, gudP, b2789
kbl, b3617, argA, b2818
kbl, b3617, argF, b273
kbl, b3617, aroP, b112
kbl, b3617, deoA, b4382
kbl, b3617, eco, b2209
kbl, b3617, fdoG, b3894
kbl, b3617, fdoH, b3893
kbl, b3617, fdoI, b3892
kbl, b3617, gcvB, b4443
kbl, b3617, ilvH, b78
kch, b1250, aroD, b1693
kdgK, b3526, eda, b1850
kdgK, b3526, edd, b1851
kdgK, b3526, emrD, b3673
kdgK, b3526, hybE, b2992
kdgK, b3526, hybG, b2990
kdgR, b1827, aslB, b3800
kdgR, b1827, cls, b1249
kdgR, b1827, eda, b1850
kdgR, b1827, edd, b1851
kdgR, b1827, gsp, b2988
kdgR, b1827, kdgK, b3526
kdgT, b3909, aslB, b3800
kdgT, b3909, eda, b1850
kdgT, b3909, edd, b1851
kdgT, b3909, emrD, b3673
kdgT, b3909, hybE, b2992
kdgT, b3909, kdgK, b3526
kdgT, b3909, kdgR, b1827
kdpA, b698, citF, b615
kdpA, b698, citT, b612
kdpB, b697, citF, b615
kdpB, b697, citT, b612
kdpB, b697, kdpA, b698
kdpC, b696, kdpA, b698
kdpF, b4513, kdpC, b696
kdsC, b3198, ftsE, b3463
kdsC, b3198, ftsY, b3464
kdsD, b3197, kdsC, b3198
kefF, b46, apaH, b49
kgtP, b2587, dcuB, b4123
kgtP, b2587, eamA, b1533
kgtP, b2587, fumB, b4122
kgtP, b2587, gcd, b124
kgtP, b2587, hybO, b2997
kgtP, b2587, hypC, b2728
ksgA, b51, apaG, b50
ksgA, b51, imp, b54
lacA, b342, cynX, b341
lacY, b343, lacA, b342
lacZ, b344, lacA, b342
lacZ, b344, lacY, b343
lamB, b4036, aphA, b4055
lamB, b4036, dctA, b3528
lar, b1348, chbR, b1735
lar, b1348, gfcE, b983
ldcA, b1192, cls, b1249
ldcC, b186, bfr, b3336
ldcC, b186, blc, b4149
ldcC, b186, dps, b812
ldcC, b186, elaB, b2266
ldcC, b186, fbaB, b2097
ldcC, b186, fic, b3361
ldcC, b186, gadB, b1493
ldhA, b1380, hslJ, b1379
lepB, b2568, apt, b469
lepB, b2568, lepA, b2569
leuA, b74, argA, b2818
leuA, b74, argB, b3959
leuA, b74, argC, b3958
leuA, b74, argD, b3359
leuA, b74, argF, b273
leuA, b74, argG, b3172
leuA, b74, argI, b4254
leuA, b74, aroA, b908
leuA, b74, aroD, b1693
leuA, b74, aroG, b754
leuA, b74, aroP, b112
leuA, b74, artJ, b860
leuA, b74, codB, b336
leuA, b74, cusF, b573
leuA, b74, gdhA, b1761
leuA, b74, gltB, b3212
leuA, b74, gltD, b3213
leuA, b74, hisA, b2024
leuA, b74, hisB, b2022
leuA, b74, hisC, b2021
leuA, b74, hisD, b2020
leuA, b74, hisF, b2025
leuA, b74, hisG, b2019
leuA, b74, hisI, b2026
leuA, b74, ilvA, b3772
leuA, b74, ilvC, b3774
leuA, b74, ilvD, b3771
leuA, b74, ilvE, b3770
leuA, b74, ilvG, b4488
leuA, b74, ilvH, b78
leuA, b74, ilvI, b77
leuA, b74, ilvL, b3766
leuB, b73, argA, b2818
leuB, b73, argB, b3959
leuB, b73, argC, b3958
leuB, b73, argD, b3359
leuB, b73, argF, b273
leuB, b73, argG, b3172
leuB, b73, argI, b4254
leuB, b73, aroA, b908
leuB, b73, aroG, b754
leuB, b73, aroP, b112
leuB, b73, artJ, b860
leuB, b73, codB, b336
leuB, b73, cusF, b573
leuB, b73, gdhA, b1761
leuB, b73, gltB, b3212
leuB, b73, gltD, b3213
leuB, b73, hisA, b2024
leuB, b73, hisB, b2022
leuB, b73, hisC, b2021
leuB, b73, hisD, b2020
leuB, b73, hisF, b2025
leuB, b73, hisG, b2019
leuB, b73, hisH, b2023
leuB, b73, hisI, b2026
leuB, b73, ilvE, b3770
leuB, b73, ilvG, b4488
leuB, b73, ilvH, b78
leuB, b73, ilvI, b77
leuB, b73, ilvL, b3766
leuB, b73, leuA, b74
leuC, b72, argA, b2818
leuC, b72, argB, b3959
leuC, b72, argC, b3958
leuC, b72, argD, b3359
leuC, b72, argF, b273
leuC, b72, argG, b3172
leuC, b72, argI, b4254
leuC, b72, aroA, b908
leuC, b72, aroD, b1693
leuC, b72, aroG, b754
leuC, b72, aroP, b112
leuC, b72, artJ, b860
leuC, b72, asd, b3433
leuC, b72, cusF, b573
leuC, b72, cysM, b2421
leuC, b72, gdhA, b1761
leuC, b72, gltB, b3212
leuC, b72, gltD, b3213
leuC, b72, hisA, b2024
leuC, b72, hisB, b2022
leuC, b72, hisC, b2021
leuC, b72, hisD, b2020
leuC, b72, hisF, b2025
leuC, b72, hisG, b2019
leuC, b72, hisH, b2023
leuC, b72, hisI, b2026
leuC, b72, hisM, b2307
leuC, b72, ilvC, b3774
leuC, b72, ilvE, b3770
leuC, b72, ilvG, b4488
leuC, b72, ilvH, b78
leuC, b72, ilvI, b77
leuC, b72, ilvL, b3766
leuC, b72, leuA, b74
leuC, b72, leuB, b73
leuD, b71, argA, b2818
leuD, b71, argB, b3959
leuD, b71, argC, b3958
leuD, b71, argD, b3359
leuD, b71, argF, b273
leuD, b71, argG, b3172
leuD, b71, argH, b3960
leuD, b71, argI, b4254
leuD, b71, aroA, b908
leuD, b71, aroD, b1693
leuD, b71, aroG, b754
leuD, b71, aroP, b112
leuD, b71, artJ, b860
leuD, b71, cusF, b573
leuD, b71, fdoG, b3894
leuD, b71, gcvB, b4443
leuD, b71, gdhA, b1761
leuD, b71, gltB, b3212
leuD, b71, gltD, b3213
leuD, b71, hisA, b2024
leuD, b71, hisB, b2022
leuD, b71, hisC, b2021
leuD, b71, hisD, b2020
leuD, b71, hisF, b2025
leuD, b71, hisG, b2019
leuD, b71, hisI, b2026
leuD, b71, ilvC, b3774
leuD, b71, ilvG, b4488
leuD, b71, ilvH, b78
leuD, b71, ilvI, b77
leuD, b71, ilvL, b3766
leuD, b71, kbl, b3617
leuD, b71, leuA, b74
leuD, b71, leuB, b73
leuD, b71, leuC, b72
leuL, b75, argA, b2818
leuL, b75, argG, b3172
leuL, b75, argI, b4254
leuL, b75, aroG, b754
leuL, b75, aroP, b112
leuL, b75, artJ, b860
leuL, b75, fdoG, b3894
leuL, b75, gdhA, b1761
leuL, b75, gltB, b3212
leuL, b75, gltD, b3213
leuL, b75, ilvG, b4488
leuL, b75, ilvH, b78
leuL, b75, ilvI, b77
leuL, b75, ilvL, b3766
leuL, b75, leuA, b74
leuL, b75, leuB, b73
leuL, b75, leuC, b72
leuL, b75, leuD, b71
leuO, b76, htrE, b139
leuP, b4369, argW, b2348
leuP, b4369, cysT, b1910
leuP, b4369, glyU, b2864
leuP, b4369, hisR, b3797
leuU, b3174, dsrA, b1954
leuU, b3174, ileX, b3069
leuU, b3174, ileY, b2652
leuW, b672, argX, b3796
leuW, b672, cysT, b1910
leuX, b4270, argU, b536
leuX, b4270, argW, b2348
leuX, b4270, cysT, b1910
leuX, b4270, ileX, b3069
leuZ, b1909, argU, b536
leuZ, b1909, argW, b2348
leuZ, b1909, cysT, b1910
leuZ, b1909, glyU, b2864
leuZ, b1909, hisR, b3797
leuZ, b1909, leuP, b4369
leuZ, b1909, leuX, b4270
lexA, b4043, dinB, b231
lexA, b4043, dinD, b3645
lexA, b4043, dinF, b4044
lexA, b4043, dinG, b799
lexA, b4043, dinI, b1061
lexA, b4043, dinQ, b4613
lexA, b4043, intE, b1140
lfhA, b229, citX, b614
lfhA, b229, lafU, b230
lgt, b2828, glyQ, b3560
lgt, b2828, gph, b3385
lhr, b1653, alkA, b2068
lhr, b1653, clcB, b1592
ligA, b2411, hrpA, b1413
ligB, b3647, bglF, b3722
ligB, b3647, dcuD, b3227
ligB, b3647, glvC, b3683
ligB, b3647, glvG, b4556
lit, b1139, intE, b1140
livF, b3454, argA, b2818
livF, b3454, argB, b3959
livF, b3454, argC, b3958
livF, b3454, argD, b3359
livF, b3454, argF, b273
livF, b3454, argG, b3172
livF, b3454, argH, b3960
livF, b3454, argI, b4254
livF, b3454, aroP, b112
livF, b3454, artJ, b860
livF, b3454, bioD, b778
livF, b3454, codA, b337
livF, b3454, codB, b336
livF, b3454, eco, b2209
livF, b3454, gcvB, b4443
livF, b3454, gdhA, b1761
livF, b3454, gltD, b3213
livF, b3454, ilvC, b3774
livF, b3454, ilvH, b78
livF, b3454, ilvI, b77
livF, b3454, kbl, b3617
livF, b3454, leuA, b74
livF, b3454, leuB, b73
livF, b3454, leuC, b72
livF, b3454, leuD, b71
livG, b3455, argA, b2818
livG, b3455, argB, b3959
livG, b3455, argC, b3958
livG, b3455, argD, b3359
livG, b3455, argF, b273
livG, b3455, argG, b3172
livG, b3455, argI, b4254
livG, b3455, aroA, b908
livG, b3455, aroP, b112
livG, b3455, artJ, b860
livG, b3455, bioC, b777
livG, b3455, codA, b337
livG, b3455, codB, b336
livG, b3455, cysM, b2421
livG, b3455, eco, b2209
livG, b3455, gdhA, b1761
livG, b3455, gltB, b3212
livG, b3455, gltD, b3213
livG, b3455, hisA, b2024
livG, b3455, hisI, b2026
livG, b3455, hisJ, b2309
livG, b3455, hisM, b2307
livG, b3455, hisQ, b2308
livG, b3455, ilvC, b3774
livG, b3455, ilvH, b78
livG, b3455, ilvI, b77
livG, b3455, leuA, b74
livG, b3455, leuB, b73
livG, b3455, leuC, b72
livG, b3455, leuD, b71
livG, b3455, leuL, b75
livG, b3455, livF, b3454
livH, b3457, argA, b2818
livH, b3457, argB, b3959
livH, b3457, argC, b3958
livH, b3457, argD, b3359
livH, b3457, argF, b273
livH, b3457, argG, b3172
livH, b3457, argI, b4254
livH, b3457, aroA, b908
livH, b3457, aroP, b112
livH, b3457, artJ, b860
livH, b3457, codA, b337
livH, b3457, codB, b336
livH, b3457, eco, b2209
livH, b3457, gdhA, b1761
livH, b3457, gltD, b3213
livH, b3457, hisA, b2024
livH, b3457, hisF, b2025
livH, b3457, hisI, b2026
livH, b3457, hisM, b2307
livH, b3457, hisQ, b2308
livH, b3457, ilvC, b3774
livH, b3457, ilvH, b78
livH, b3457, ilvI, b77
livH, b3457, leuA, b74
livH, b3457, leuB, b73
livH, b3457, leuC, b72
livH, b3457, leuD, b71
livH, b3457, leuL, b75
livH, b3457, livF, b3454
livH, b3457, livG, b3455
livJ, b3460, argA, b2818
livJ, b3460, argB, b3959
livJ, b3460, argC, b3958
livJ, b3460, argD, b3359
livJ, b3460, argF, b273
livJ, b3460, argG, b3172
livJ, b3460, argI, b4254
livJ, b3460, aroA, b908
livJ, b3460, aroG, b754
livJ, b3460, aroP, b112
livJ, b3460, artJ, b860
livJ, b3460, codA, b337
livJ, b3460, codB, b336
livJ, b3460, eco, b2209
livJ, b3460, gcvB, b4443
livJ, b3460, gdhA, b1761
livJ, b3460, gltB, b3212
livJ, b3460, gltD, b3213
livJ, b3460, hisA, b2024
livJ, b3460, hisC, b2021
livJ, b3460, hisD, b2020
livJ, b3460, hisF, b2025
livJ, b3460, hisI, b2026
livJ, b3460, hisJ, b2309
livJ, b3460, hisM, b2307
livJ, b3460, hisQ, b2308
livJ, b3460, ilvC, b3774
livJ, b3460, ilvH, b78
livJ, b3460, ilvI, b77
livJ, b3460, leuA, b74
livJ, b3460, leuB, b73
livJ, b3460, leuC, b72
livJ, b3460, leuD, b71
livJ, b3460, leuL, b75
livJ, b3460, livF, b3454
livJ, b3460, livG, b3455
livJ, b3460, livH, b3457
livK, b3458, argA, b2818
livK, b3458, argB, b3959
livK, b3458, argC, b3958
livK, b3458, argD, b3359
livK, b3458, argF, b273
livK, b3458, argG, b3172
livK, b3458, argI, b4254
livK, b3458, aroA, b908
livK, b3458, aroG, b754
livK, b3458, aroP, b112
livK, b3458, artJ, b860
livK, b3458, codA, b337
livK, b3458, codB, b336
livK, b3458, cysM, b2421
livK, b3458, eco, b2209
livK, b3458, gdhA, b1761
livK, b3458, gltB, b3212
livK, b3458, gltD, b3213
livK, b3458, hisA, b2024
livK, b3458, hisI, b2026
livK, b3458, hisJ, b2309
livK, b3458, hisQ, b2308
livK, b3458, ilvC, b3774
livK, b3458, ilvG, b4488
livK, b3458, ilvH, b78
livK, b3458, ilvI, b77
livK, b3458, leuA, b74
livK, b3458, leuB, b73
livK, b3458, leuC, b72
livK, b3458, leuD, b71
livK, b3458, leuL, b75
livK, b3458, livF, b3454
livK, b3458, livG, b3455
livK, b3458, livH, b3457
livK, b3458, livJ, b3460
livM, b3456, argA, b2818
livM, b3456, argB, b3959
livM, b3456, argC, b3958
livM, b3456, argD, b3359
livM, b3456, argF, b273
livM, b3456, argG, b3172
livM, b3456, argH, b3960
livM, b3456, argI, b4254
livM, b3456, aroA, b908
livM, b3456, aroP, b112
livM, b3456, artJ, b860
livM, b3456, codA, b337
livM, b3456, codB, b336
livM, b3456, cysM, b2421
livM, b3456, eco, b2209
livM, b3456, gdhA, b1761
livM, b3456, gltB, b3212
livM, b3456, gltD, b3213
livM, b3456, hisA, b2024
livM, b3456, hisI, b2026
livM, b3456, hisM, b2307
livM, b3456, hisQ, b2308
livM, b3456, ilvC, b3774
livM, b3456, ilvH, b78
livM, b3456, ilvI, b77
livM, b3456, kbl, b3617
livM, b3456, leuA, b74
livM, b3456, leuB, b73
livM, b3456, leuC, b72
livM, b3456, leuD, b71
livM, b3456, leuL, b75
livM, b3456, livF, b3454
livM, b3456, livG, b3455
livM, b3456, livH, b3457
livM, b3456, livJ, b3460
livM, b3456, livK, b3458
lldD, b3605, dctA, b3528
lldD, b3605, dsdX, b2365
lldP, b3603, dctA, b3528
lldP, b3603, dsdX, b2365
lldP, b3603, lldD, b3605
lldR, b3604, dctA, b3528
lldR, b3604, dsdX, b2365
lldR, b3604, lldD, b3605
lldR, b3604, lldP, b3603
lolA, b891, ftsK, b890
lolB, b1209, ispE, b1208
lolD, b1117, ansA, b1767
lolD, b1117, lolC, b1116
lon, b439, dnaJ, b15
lpp, b1677, cspC, b1823
lptA, b3200, kdsC, b3198
lptB, b3201, lptA, b3200
lpxA, b181, fabZ, b180
lpxM, b1855, cmoA, b1870
lpxP, b2378, cspA, b3556
lpxP, b2378, cspB, b1557
lpxP, b2378, cspG, b990
lpxP, b2378, cspH, b989
lpxP, b2378, cspI, b1552
lpxT, b2174, gsk, b477
lrp, b889, aroG, b754
lrp, b889, aspC, b928
lrp, b889, dapB, b31
lrp, b889, dapD, b166
lspA, b27, fkpB, b28
lspA, b27, ileS, b26
lsrB, b1516, lsrA, b1513
lsrC, b1514, lsrA, b1513
lsrD, b1515, ddpC, b1485
lsrD, b1515, lsrA, b1513
lsrD, b1515, lsrC, b1514
lsrF, b1517, lsrA, b1513
lsrF, b1517, lsrB, b1516
lsrF, b1517, lsrC, b1514
lsrF, b1517, lsrD, b1515
lsrG, b1518, lsrA, b1513
lsrG, b1518, lsrB, b1516
lsrG, b1518, lsrC, b1514
lsrG, b1518, lsrD, b1515
lsrG, b1518, lsrF, b1517
lsrK, b1511, lsrA, b1513
lsrK, b1511, lsrB, b1516
lsrK, b1511, lsrC, b1514
lsrK, b1511, lsrF, b1517
lsrK, b1511, lsrG, b1518
lsrR, b1512, lsrA, b1513
lsrR, b1512, lsrB, b1516
lsrR, b1512, lsrD, b1515
lsrR, b1512, lsrF, b1517
lsrR, b1512, lsrG, b1518
lsrR, b1512, lsrK, b1511
luxS, b2687, gshA, b2688
lysA, b2838, argA, b2818
lysA, b2838, argC, b3958
lysA, b2838, argD, b3359
lysA, b2838, argG, b3172
lysA, b2838, argH, b3960
lysA, b2838, artJ, b860
lysA, b2838, gcvB, b4443
lysA, b2838, ilvH, b78
lysA, b2838, ilvI, b77
lysA, b2838, livF, b3454
lysA, b2838, livG, b3455
lysA, b2838, livH, b3457
lysA, b2838, livJ, b3460
lysA, b2838, livK, b3458
lysA, b2838, livM, b3456
lysC, b4024, argA, b2818
lysC, b4024, argB, b3959
lysC, b4024, argC, b3958
lysC, b4024, argD, b3359
lysC, b4024, argF, b273
lysC, b4024, argG, b3172
lysC, b4024, argI, b4254
lysC, b4024, aroA, b908
lysC, b4024, aroP, b112
lysC, b4024, artJ, b860
lysC, b4024, asd, b3433
lysC, b4024, codA, b337
lysC, b4024, dapB, b31
lysC, b4024, gdhA, b1761
lysC, b4024, gltB, b3212
lysC, b4024, gltD, b3213
lysC, b4024, hisA, b2024
lysC, b4024, hisC, b2021
lysC, b4024, hisF, b2025
lysC, b4024, hisG, b2019
lysC, b4024, hisI, b2026
lysC, b4024, ilvC, b3774
lysC, b4024, ilvH, b78
lysC, b4024, ilvI, b77
lysC, b4024, leuA, b74
lysC, b4024, leuB, b73
lysC, b4024, leuC, b72
lysC, b4024, leuD, b71
lysC, b4024, leuL, b75
lysC, b4024, livF, b3454
lysC, b4024, livG, b3455
lysC, b4024, livH, b3457
lysC, b4024, livJ, b3460
lysC, b4024, livK, b3458
lysC, b4024, livM, b3456
lysC, b4024, lysA, b2838
lysP, b2156, asnS, b930
lysP, b2156, cvpA, b2313
lysR, b2839, bcsZ, b3531
lysU, b4129, cca, b3056
lysU, b4129, deoA, b4382
lysU, b4129, deoB, b4383
lysU, b4129, deoD, b4384
lysU, b4129, dtpB, b3496
lysU, b4129, fdoG, b3894
lysU, b4129, fdoH, b3893
lysU, b4129, fdoI, b3892
lysU, b4129, gcvB, b4443
lysU, b4129, kbl, b3617
lyx, b3580, bglF, b3722
lyx, b3580, dgoK, b3693
lyx, b3580, dgoT, b3691
lyx, b3580, glvG, b4556
lyx, b3580, hofM, b3395
lyx, b3580, hofO, b3393
macA, b878, aroD, b1693
maeB, b2463, acnB, b118
maeB, b2463, aldA, b1415
maeB, b2463, cstA, b598
maeB, b2463, dctA, b3528
maeB, b2463, fucR, b2805
maeB, b2463, fumA, b1612
maeB, b2463, gatC, b2092
maeB, b2463, glcB, b2976
maeB, b2463, gltA, b720
malE, b4034, aphA, b4055
malE, b4034, dctA, b3528
malE, b4034, fucR, b2805
malE, b4034, lamB, b4036
malF, b4033, aphA, b4055
malF, b4033, lamB, b4036
malF, b4033, malE, b4034
malG, b4032, aphA, b4055
malG, b4032, lamB, b4036
malG, b4032, malE, b4034
malG, b4032, malF, b4033
malK, b4035, aphA, b4055
malK, b4035, dctA, b3528
malK, b4035, lamB, b4036
malK, b4035, malE, b4034
malK, b4035, malF, b4033
malK, b4035, malG, b4032
malM, b4037, lamB, b4036
malM, b4037, malE, b4034
malM, b4037, malF, b4033
malM, b4037, malG, b4032
malM, b4037, malK, b4035
malP, b3417, gcvT, b2905
malP, b3417, lamB, b4036
malP, b3417, malE, b4034
malP, b3417, malF, b4033
malP, b3417, malG, b4032
malP, b3417, malK, b4035
malP, b3417, malM, b4037
malQ, b3416, lamB, b4036
malQ, b3416, malE, b4034
malQ, b3416, malF, b4033
malQ, b3416, malG, b4032
malQ, b3416, malK, b4035
malQ, b3416, malM, b4037
malQ, b3416, malP, b3417
malS, b3571, gntT, b3415
malS, b3571, ligB, b3647
malT, b3418, aphA, b4055
malT, b3418, fucR, b2805
malT, b3418, lamB, b4036
malT, b3418, malE, b4034
malT, b3418, malK, b4035
malX, b1621, dgsA, b1594
manA, b1613, amn, b1982
manA, b1613, dld, b2133
manX, b1817, malT, b3418
manY, b1818, glk, b2388
manY, b1818, manX, b1817
manZ, b1819, glk, b2388
manZ, b1819, manX, b1817
manZ, b1819, manY, b1818
maoC, b1387, feaB, b1385
map, b168, can, b126
marB, b1532, marA, b1531
marR, b1530, marA, b1531
matB, b293, appY, b564
matC, b292, caiD, b36
matC, b292, fdrA, b518
matC, b292, fixX, b44
matC, b292, glxK, b514
matC, b292, matB, b293
mazG, b2781, chpA, b2782
mazG, b2781, chpR, b2783
mcrA, b1159, essD, b554
mdh, b3236, acnB, b118
mdh, b3236, aldA, b1415
mdh, b3236, cstA, b598
mdh, b3236, fucR, b2805
mdh, b3236, fumA, b1612
mdh, b3236, glcB, b2976
mdh, b3236, glnH, b811
mdh, b3236, gltA, b720
mdh, b3236, icd, b1136
mdh, b3236, maeB, b2463
mdlB, b449, mdlA, b448
mdoC, b1047, gsk, b477
mdoG, b1048, ansA, b1767
mdoH, b1049, ampG, b433
mdoH, b1049, artM, b861
mdtC, b2076, mdtB, b2075
mdtD, b2077, mdtC, b2076
mdtE, b3513, aidB, b4187
mdtE, b3513, appC, b978
mdtE, b3513, cbpA, b1000
mdtE, b3513, dctR, b3507
mdtE, b3513, gadA, b3517
mdtE, b3513, gadB, b1493
mdtE, b3513, gadC, b1492
mdtE, b3513, gadE, b3512
mdtE, b3513, gadW, b3515
mdtE, b3513, gadX, b3516
mdtE, b3513, hdeA, b3510
mdtE, b3513, hdeB, b3509
mdtE, b3513, hdeD, b3511
mdtE, b3513, hyaA, b972
mdtF, b3514, aidB, b4187
mdtF, b3514, appA, b980
mdtF, b3514, appB, b979
mdtF, b3514, appC, b978
mdtF, b3514, cbpA, b1000
mdtF, b3514, dctR, b3507
mdtF, b3514, gadA, b3517
mdtF, b3514, gadB, b1493
mdtF, b3514, gadC, b1492
mdtF, b3514, gadE, b3512
mdtF, b3514, hdeA, b3510
mdtF, b3514, hdeB, b3509
mdtF, b3514, hdeD, b3511
mdtF, b3514, hyaA, b972
mdtF, b3514, hyaB, b973
mdtF, b3514, hyaC, b974
mdtF, b3514, hyaD, b975
mdtF, b3514, hyaE, b976
mdtF, b3514, hyaF, b977
mdtF, b3514, mdtE, b3513
mdtH, b1065, citT, b612
mdtJ, b1600, iap, b2753
mdtJ, b1600, mdtI, b1599
mdtL, b3710, agaD, b3140
mdtL, b3710, aslB, b3800
mdtL, b3710, gntU, b4476
mdtN, b4082, bglF, b3722
mdtN, b4082, dgoK, b3693
mdtN, b4082, hofM, b3395
mdtN, b4082, hofQ, b3391
mdtN, b4082, lyx, b3580
mdtO, b4081, bglF, b3722
mdtO, b4081, frvR, b3897
mdtO, b4081, glvG, b4556
mdtO, b4081, hofQ, b3391
mdtO, b4081, mdtN, b4082
mdtP, b4080, aaeB, b3240
mdtP, b4080, acrE, b3265
mdtP, b4080, frwD, b3953
mdtP, b4080, hofQ, b3391
mdtP, b4080, mdtN, b4082
mdtP, b4080, mdtO, b4081
mdtQ, b2139, abgA, b1338
mdtQ, b2139, acpH, b404
mdtQ, b2139, alkA, b2068
mdtQ, b2139, eutH, b2452
mdtQ, b2139, fcl, b2052
mdtQ, b2139, fdrA, b518
mdtQ, b2139, glxK, b514
mdtQ, b2139, hcaB, b2541
melB, b4120, melA, b4119
melR, b4118, aspA, b4139
melR, b4118, atoS, b2219
menC, b2261, menB, b2262
menD, b2264, menC, b2261
menE, b2260, lpxK, b915
menE, b2260, menC, b2261
menF, b2265, deoB, b4383
mepA, b2328, aroC, b2329
metA, b4013, argA, b2818
metA, b4013, argB, b3959
metA, b4013, argC, b3958
metA, b4013, argD, b3359
metA, b4013, argF, b273
metA, b4013, argG, b3172
metA, b4013, argH, b3960
metA, b4013, argI, b4254
metA, b4013, aroA, b908
metA, b4013, aroP, b112
metA, b4013, artJ, b860
metA, b4013, codA, b337
metA, b4013, codB, b336
metA, b4013, gdhA, b1761
metA, b4013, gltD, b3213
metA, b4013, ilvC, b3774
metA, b4013, ilvH, b78
metA, b4013, ilvI, b77
metA, b4013, leuA, b74
metA, b4013, leuB, b73
metA, b4013, leuC, b72
metA, b4013, leuD, b71
metA, b4013, leuL, b75
metA, b4013, livF, b3454
metA, b4013, livG, b3455
metA, b4013, livH, b3457
metA, b4013, livJ, b3460
metA, b4013, livK, b3458
metA, b4013, livM, b3456
metA, b4013, lysA, b2838
metA, b4013, lysC, b4024
metC, b3008, argA, b2818
metC, b3008, argB, b3959
metC, b3008, argC, b3958
metC, b3008, argD, b3359
metC, b3008, argG, b3172
metC, b3008, argI, b4254
metC, b3008, aroA, b908
metC, b3008, aroG, b754
metC, b3008, aroP, b112
metC, b3008, artJ, b860
metC, b3008, asd, b3433
metC, b3008, codA, b337
metC, b3008, codB, b336
metC, b3008, cysM, b2421
metC, b3008, gdhA, b1761
metC, b3008, gltB, b3212
metC, b3008, gltD, b3213
metC, b3008, gsiC, b831
metC, b3008, hisF, b2025
metC, b3008, hisI, b2026
metC, b3008, ilvC, b3774
metC, b3008, ilvH, b78
metC, b3008, ilvI, b77
metC, b3008, leuA, b74
metC, b3008, leuB, b73
metC, b3008, leuC, b72
metC, b3008, leuD, b71
metC, b3008, leuL, b75
metC, b3008, livF, b3454
metC, b3008, livG, b3455
metC, b3008, livH, b3457
metC, b3008, livJ, b3460
metC, b3008, livK, b3458
metC, b3008, livM, b3456
metC, b3008, lysA, b2838
metC, b3008, lysC, b4024
metC, b3008, metA, b4013
metE, b3829, argA, b2818
metE, b3829, argB, b3959
metE, b3829, argC, b3958
metE, b3829, argD, b3359
metE, b3829, argF, b273
metE, b3829, argG, b3172
metE, b3829, argH, b3960
metE, b3829, argI, b4254
metE, b3829, aroA, b908
metE, b3829, aroG, b754
metE, b3829, aroP, b112
metE, b3829, artJ, b860
metE, b3829, carB, b33
metE, b3829, codA, b337
metE, b3829, codB, b336
metE, b3829, cvpA, b2313
metE, b3829, cysC, b2750
metE, b3829, cysD, b2752
metE, b3829, cysH, b2762
metE, b3829, cysM, b2421
metE, b3829, cysN, b2751
metE, b3829, gdhA, b1761
metE, b3829, gltB, b3212
metE, b3829, gltD, b3213
metE, b3829, gsiD, b832
metE, b3829, hisI, b2026
metE, b3829, ilvC, b3774
metE, b3829, ilvH, b78
metE, b3829, ilvI, b77
metE, b3829, leuA, b74
metE, b3829, leuB, b73
metE, b3829, leuC, b72
metE, b3829, leuD, b71
metE, b3829, leuL, b75
metE, b3829, livF, b3454
metE, b3829, livG, b3455
metE, b3829, livH, b3457
metE, b3829, livJ, b3460
metE, b3829, livK, b3458
metE, b3829, livM, b3456
metE, b3829, lysA, b2838
metE, b3829, lysC, b4024
metE, b3829, metA, b4013
metE, b3829, metC, b3008
metF, b3941, argA, b2818
metF, b3941, argC, b3958
metF, b3941, argD, b3359
metF, b3941, argF, b273
metF, b3941, argG, b3172
metF, b3941, argI, b4254
metF, b3941, aroP, b112
metF, b3941, artJ, b860
metF, b3941, codA, b337
metF, b3941, codB, b336
metF, b3941, cvpA, b2313
metF, b3941, cysM, b2421
metF, b3941, gdhA, b1761
metF, b3941, gltD, b3213
metF, b3941, ilvC, b3774
metF, b3941, ilvH, b78
metF, b3941, ilvI, b77
metF, b3941, leuC, b72
metF, b3941, leuD, b71
metF, b3941, leuL, b75
metF, b3941, livF, b3454
metF, b3941, livG, b3455
metF, b3941, livH, b3457
metF, b3941, livJ, b3460
metF, b3941, livK, b3458
metF, b3941, livM, b3456
metF, b3941, lysA, b2838
metF, b3941, lysC, b4024
metF, b3941, metA, b4013
metF, b3941, metC, b3008
metF, b3941, metE, b3829
metI, b198, metA, b4013
metI, b198, metE, b3829
metI, b198, metF, b3941
metK, b2942, metI, b198
metN, b199, metI, b198
metN, b199, metK, b2942
metQ, b197, argA, b2818
metQ, b197, argG, b3172
metQ, b197, argI, b4254
metQ, b197, aroA, b908
metQ, b197, aroG, b754
metQ, b197, aroP, b112
metQ, b197, artJ, b860
metQ, b197, codA, b337
metQ, b197, cysM, b2421
metQ, b197, dapB, b31
metQ, b197, gdhA, b1761
metQ, b197, gltB, b3212
metQ, b197, gltD, b3213
metQ, b197, ilvG, b4488
metQ, b197, ilvH, b78
metQ, b197, ilvI, b77
metQ, b197, leuA, b74
metQ, b197, leuB, b73
metQ, b197, leuC, b72
metQ, b197, leuD, b71
metQ, b197, leuL, b75
metQ, b197, livF, b3454
metQ, b197, livG, b3455
metQ, b197, livJ, b3460
metQ, b197, livK, b3458
metQ, b197, livM, b3456
metQ, b197, lrp, b889
metQ, b197, lysC, b4024
metQ, b197, metA, b4013
metQ, b197, metC, b3008
metQ, b197, metE, b3829
metQ, b197, metF, b3941
metQ, b197, metI, b198
metQ, b197, metN, b199
metR, b3828, metE, b3829
metY, b3171, cysT, b1910
metY, b3171, ffs, b455
metY, b3171, glyU, b2864
metY, b3171, hisR, b3797
metY, b3171, leuP, b4369
mglA, b2149, aldA, b1415
mglA, b2149, cpdB, b4213
mglA, b2149, dctA, b3528
mglA, b2149, fumA, b1612
mglA, b2149, galS, b2151
mglA, b2149, glcC, b2980
mglA, b2149, glpQ, b2239
mglA, b2149, glpT, b2240
mglA, b2149, lamB, b4036
mglA, b2149, lldD, b3605
mglA, b2149, lldP, b3603
mglA, b2149, lldR, b3604
mglA, b2149, maeB, b2463
mglA, b2149, malX, b1621
mglB, b2150, aldA, b1415
mglB, b2150, dctA, b3528
mglB, b2150, fucR, b2805
mglB, b2150, fumA, b1612
mglB, b2150, galS, b2151
mglB, b2150, glcC, b2980
mglB, b2150, glpQ, b2239
mglB, b2150, glpT, b2240
mglB, b2150, gltA, b720
mglB, b2150, isrB, b4434
mglB, b2150, lldD, b3605
mglB, b2150, lldP, b3603
mglB, b2150, lldR, b3604
mglB, b2150, maeB, b2463
mglB, b2150, mglA, b2149
mglC, b2148, aldA, b1415
mglC, b2148, dctA, b3528
mglC, b2148, fumA, b1612
mglC, b2148, galS, b2151
mglC, b2148, glpQ, b2239
mglC, b2148, glpT, b2240
mglC, b2148, lldD, b3605
mglC, b2148, lldP, b3603
mglC, b2148, lldR, b3604
mglC, b2148, maeB, b2463
mglC, b2148, malX, b1621
mglC, b2148, mglA, b2149
mglC, b2148, mglB, b2150
mgsA, b963, aphA, b4055
mgsA, b963, ftnB, b1902
mgsA, b963, fucR, b2805
mgsA, b963, mdh, b3236
mhpA, b347, lfhA, b229
mhpB, b348, mhpA, b347
mhpD, b350, mhpC, b349
mhpE, b352, lafU, b230
mhpE, b352, mhpD, b350
mhpF, b351, mhpC, b349
mhpF, b351, mhpD, b350
mhpF, b351, mhpE, b352
mhpR, b346, acs, b4069
mhpR, b346, aldA, b1415
mhpR, b346, argT, b2310
mhpR, b346, astC, b1748
mhpR, b346, cstA, b598
mhpR, b346, dadX, b1190
mhpR, b346, fadB, b3846
mhpR, b346, fumA, b1612
mhpR, b346, glcC, b2980
mhpR, b346, gltA, b720
mhpR, b346, hcaR, b2537
miaA, b4171, hfq, b4172
micF, b4439, gadY, b4452
minC, b1176, cybB, b1418
minD, b1175, cybB, b1418
minD, b1175, minC, b1176
minE, b1174, cls, b1249
minE, b1174, cybB, b1418
minE, b1174, cysB, b1275
minE, b1174, minC, b1176
minE, b1174, minD, b1175
mnmA, b1133, aspS, b1866
mnmA, b1133, hflD, b1132
mnmA, b1133, miaB, b661
mnmG, b3741, gidB, b3740
mntH, b2392, bfd, b3337
mntR, b817, hokD, b1562
moaB, b782, moaA, b781
moaC, b783, moaA, b781
moaC, b783, moaB, b782
moaD, b784, moaA, b781
moaD, b784, moaB, b782
moaD, b784, moaC, b783
moaE, b785, moaA, b781
moaE, b785, moaB, b782
moaE, b785, moaC, b783
moaE, b785, moaD, b784
mobA, b3857, dtd, b3887
mobA, b3857, hdfR, b4480
mobB, b3856, cbrC, b3717
mobB, b3856, fdhD, b3895
mobB, b3856, mobA, b3857
modA, b763, flgM, b1071
modA, b763, flgN, b1070
modA, b763, fliC, b1923
modA, b763, flxA, b1566
modB, b764, cheA, b1888
modB, b764, cheB, b1883
modB, b764, cheR, b1884
modB, b764, cheY, b1882
modB, b764, cheZ, b1881
modB, b764, flgK, b1082
modB, b764, flgL, b1083
modB, b764, flgM, b1071
modB, b764, flgN, b1070
modB, b764, fliA, b1922
modB, b764, fliC, b1923
modB, b764, fliD, b1924
modB, b764, fliS, b1925
modB, b764, fliT, b1926
modB, b764, fliZ, b1921
modB, b764, flxA, b1566
modB, b764, modA, b763
modC, b765, cheA, b1888
modC, b765, cheB, b1883
modC, b765, cheR, b1884
modC, b765, cheW, b1887
modC, b765, cheY, b1882
modC, b765, flgK, b1082
modC, b765, flgL, b1083
modC, b765, flgM, b1071
modC, b765, flgN, b1070
modC, b765, fliA, b1922
modC, b765, fliC, b1923
modC, b765, fliD, b1924
modC, b765, fliI, b1941
modC, b765, fliS, b1925
modC, b765, fliZ, b1921
modC, b765, flxA, b1566
modC, b765, modA, b763
modC, b765, modB, b764
modF, b760, metC, b3008
moeB, b826, moeA, b827
mokB, b1420, cspD, b880
mokB, b1420, hokB, b4428
mokC, b18, leuU, b3174
motA, b1890, aer, b3072
motA, b1890, cheA, b1888
motA, b1890, cheB, b1883
motA, b1890, cheR, b1884
motA, b1890, cheW, b1887
motA, b1890, cheY, b1882
motA, b1890, cheZ, b1881
motA, b1890, flgA, b1072
motA, b1890, flgB, b1073
motA, b1890, flgC, b1074
motA, b1890, flgD, b1075
motA, b1890, flgE, b1076
motA, b1890, flgF, b1077
motA, b1890, flgG, b1078
motA, b1890, flgH, b1079
motA, b1890, flgI, b1080
motA, b1890, flgJ, b1081
motA, b1890, flgK, b1082
motA, b1890, flgL, b1083
motA, b1890, flgM, b1071
motA, b1890, flgN, b1070
motA, b1890, flhA, b1879
motA, b1890, flhB, b1880
motA, b1890, flhC, b1891
motA, b1890, flhD, b1892
motA, b1890, fliA, b1922
motA, b1890, fliC, b1923
motA, b1890, fliD, b1924
motA, b1890, fliE, b1937
motA, b1890, fliF, b1938
motA, b1890, fliG, b1939
motA, b1890, fliH, b1940
motA, b1890, fliI, b1941
motA, b1890, fliJ, b1942
motA, b1890, fliK, b1943
motA, b1890, fliL, b1944
motA, b1890, fliM, b1945
motA, b1890, fliN, b1946
motA, b1890, fliO, b1947
motA, b1890, fliP, b1948
motA, b1890, fliQ, b1949
motA, b1890, fliS, b1925
motA, b1890, fliT, b1926
motA, b1890, fliZ, b1921
motA, b1890, flxA, b1566
motA, b1890, modA, b763
motA, b1890, modB, b764
motA, b1890, modC, b765
motB, b1889, aer, b3072
motB, b1889, cheA, b1888
motB, b1889, cheB, b1883
motB, b1889, cheR, b1884
motB, b1889, cheW, b1887
motB, b1889, cheY, b1882
motB, b1889, cheZ, b1881
motB, b1889, flgA, b1072
motB, b1889, flgB, b1073
motB, b1889, flgC, b1074
motB, b1889, flgD, b1075
motB, b1889, flgE, b1076
motB, b1889, flgF, b1077
motB, b1889, flgG, b1078
motB, b1889, flgH, b1079
motB, b1889, flgI, b1080
motB, b1889, flgJ, b1081
motB, b1889, flgK, b1082
motB, b1889, flgL, b1083
motB, b1889, flgM, b1071
motB, b1889, flgN, b1070
motB, b1889, flhA, b1879
motB, b1889, flhB, b1880
motB, b1889, flhC, b1891
motB, b1889, flhD, b1892
motB, b1889, flhE, b1878
motB, b1889, fliA, b1922
motB, b1889, fliC, b1923
motB, b1889, fliD, b1924
motB, b1889, fliE, b1937
motB, b1889, fliF, b1938
motB, b1889, fliG, b1939
motB, b1889, fliH, b1940
motB, b1889, fliI, b1941
motB, b1889, fliJ, b1942
motB, b1889, fliK, b1943
motB, b1889, fliL, b1944
motB, b1889, fliM, b1945
motB, b1889, fliN, b1946
motB, b1889, fliO, b1947
motB, b1889, fliP, b1948
motB, b1889, fliQ, b1949
motB, b1889, fliS, b1925
motB, b1889, fliT, b1926
motB, b1889, fliZ, b1921
motB, b1889, flxA, b1566
motB, b1889, modB, b764
motB, b1889, modC, b765
motB, b1889, motA, b1890
mpaA, b1326, cfa, b1661
mpaA, b1326, chaC, b1218
mpaA, b1326, dacC, b839
mpaA, b1326, gst, b1635
mpl, b4233, alr, b4053
mppA, b1329, chbB, b1738
mppA, b1329, dgsA, b1594
mppA, b1329, mglB, b2150
mqo, b2210, efeO, b1018
mraW, b82, ftsI, b84
mraW, b82, ftsL, b83
mraW, b82, ftsQ, b93
mraW, b82, ftsW, b89
mraW, b82, gcvA, b2808
mraW, b82, hrpB, b148
mraY, b87, ftsI, b84
mraY, b87, ftsW, b89
mraZ, b81, ftsI, b84
mraZ, b81, ftsL, b83
mraZ, b81, gcvA, b2808
mraZ, b81, mraW, b82
mrdB, b634, holA, b640
mreC, b3250, mreB, b3251
mreD, b3249, mreC, b3250
mrp, b2113, gnd, b2029
mrr, b4351, agaR, b3131
mrr, b4351, exuR, b3094
msbA, b914, argS, b1876
msbA, b914, lpxK, b915
mscS, b2924, luxS, b2687
msrA, b4219, blc, b4149
msrA, b4219, glgA, b3429
msrA, b4219, glgC, b3430
msrA, b4219, glgX, b3431
msrB, b1778, aldA, b1415
msrB, b1778, dadX, b1190
msrB, b1778, fumA, b1612
msrB, b1778, fumC, b1611
msrB, b1778, glcC, b2980
msrB, b1778, gltA, b720
msrB, b1778, icd, b1136
msrB, b1778, mdh, b3236
msyB, b1051, adhP, b1478
msyB, b1051, amyA, b1927
msyB, b1051, bfr, b3336
msyB, b1051, blc, b4149
msyB, b1051, dkgA, b3012
msyB, b1051, dps, b812
msyB, b1051, elaB, b2266
msyB, b1051, fbaB, b2097
msyB, b1051, fic, b3361
msyB, b1051, gabD, b2661
msyB, b1051, gadB, b1493
msyB, b1051, grxB, b1064
msyB, b1051, hchA, b1967
msyB, b1051, hdhA, b1619
msyB, b1051, katE, b1732
msyB, b1051, ldcC, b186
mtfA, b1976, agp, b1002
mtfA, b1976, aldA, b1415
mtfA, b1976, cspD, b880
mtfA, b1976, cstA, b598
mtfA, b1976, fucO, b2799
mtfA, b1976, fucR, b2805
mtfA, b1976, fumA, b1612
mtfA, b1976, gatY, b2096
mtfA, b1976, gltA, b720
mtfA, b1976, hcaR, b2537
mtfA, b1976, isrB, b4434
mtfA, b1976, maeB, b2463
mtfA, b1976, mdh, b3236
mtgA, b3208, elbB, b3209
mtlR, b3601, mtlD, b3600
mug, b3068, mscL, b3291
mukF, b922, mukE, b923
murA, b3189, aroK, b3390
murA, b3189, efp, b4147
murB, b3972, dnaB, b4052
murC, b91, ftsW, b89
murC, b91, mraY, b87
murD, b88, ftsI, b84
murD, b88, mraY, b87
murD, b88, murC, b91
murE, b85, ftsI, b84
murE, b85, ftsL, b83
murE, b85, ftsW, b89
murE, b85, mraY, b87
murE, b85, murD, b88
murF, b86, ftsI, b84
murF, b86, mraY, b87
murF, b86, murD, b88
murF, b86, murE, b85
murG, b90, ftsQ, b93
murG, b90, murC, b91
murG, b90, murD, b88
murP, b2429, creC, b4399
murQ, b2428, aphA, b4055
mutH, b2831, hofQ, b3391
mutL, b4170, amiB, b4169
mutM, b3635, emrD, b3673
mutT, b99, cobC, b638
nac, b1988, amtB, b451
nac, b1988, cbl, b1987
nac, b1988, glnK, b450
nadA, b750, argA, b2818
nadA, b750, argB, b3959
nadA, b750, argC, b3958
nadA, b750, argD, b3359
nadA, b750, argF, b273
nadA, b750, argG, b3172
nadA, b750, argI, b4254
nadA, b750, aroG, b754
nadA, b750, aroP, b112
nadA, b750, artJ, b860
nadA, b750, codA, b337
nadA, b750, codB, b336
nadA, b750, cusF, b573
nadA, b750, gdhA, b1761
nadA, b750, gltD, b3213
nadA, b750, hisI, b2026
nadA, b750, ilvG, b4488
nadA, b750, ilvH, b78
nadA, b750, ilvI, b77
nadA, b750, ilvL, b3766
nadA, b750, leuA, b74
nadA, b750, leuB, b73
nadA, b750, leuC, b72
nadA, b750, leuD, b71
nadA, b750, leuL, b75
nadA, b750, livF, b3454
nadA, b750, livG, b3455
nadA, b750, livH, b3457
nadA, b750, livJ, b3460
nadA, b750, livK, b3458
nadA, b750, livM, b3456
nadA, b750, lysC, b4024
nadA, b750, metA, b4013
nadA, b750, metC, b3008
nadA, b750, metE, b3829
nadA, b750, metF, b3941
nadA, b750, metQ, b197
nadB, b2574, argH, b3960
nadB, b2574, fdoH, b3893
nadB, b2574, gcvB, b4443
nadB, b2574, kbl, b3617
nadB, b2574, lysA, b2838
nadB, b2574, metA, b4013
nadC, b109, ampD, b110
nadC, b109, dapD, b166
nadD, b639, cobC, b638
nadD, b639, holA, b640
nadE, b1740, amn, b1982
nadE, b1740, baeR, b2079
nadE, b1740, gcvR, b2479
nadE, b1740, glnE, b3053
nadE, b1740, luxS, b2687
nadK, b2615, glgB, b3432
nadR, b4390, aas, b2836
nagB, b678, nagA, b677
nagC, b676, nagA, b677
nagK, b1119, cobB, b1120
nagK, b1119, dld, b2133
nagK, b1119, lolE, b1118
nanA, b3225, dctA, b3528
nanA, b3225, dsdX, b2365
nanA, b3225, glpT, b2240
nanA, b3225, lldD, b3605
nanA, b3225, lldP, b3603
nanA, b3225, lldR, b3604
nanA, b3225, mglA, b2149
nanA, b3225, mglB, b2150
nanA, b3225, mglC, b2148
nanA, b3225, nagB, b678
nanC, b4311, nanA, b3225
nanE, b3223, dsdA, b2366
nanE, b3223, dsdX, b2365
nanE, b3223, fucI, b2802
nanE, b3223, lldD, b3605
nanE, b3223, lldP, b3603
nanE, b3223, lldR, b3604
nanE, b3223, mglA, b2149
nanE, b3223, mglC, b2148
nanE, b3223, nagE, b679
nanE, b3223, nanA, b3225
nanE, b3223, nanC, b4311
nanK, b3222, dsdX, b2365
nanK, b3222, isrB, b4434
nanK, b3222, lldD, b3605
nanK, b3222, lldP, b3603
nanK, b3222, lldR, b3604
nanK, b3222, nagB, b678
nanK, b3222, nanA, b3225
nanK, b3222, nanC, b4311
nanK, b3222, nanE, b3223
nanM, b4310, nanC, b4311
nanM, b4310, nanE, b3223
nanT, b3224, dctA, b3528
nanT, b3224, dsdA, b2366
nanT, b3224, dsdX, b2365
nanT, b3224, fucI, b2802
nanT, b3224, isrB, b4434
nanT, b3224, lldD, b3605
nanT, b3224, lldP, b3603
nanT, b3224, lldR, b3604
nanT, b3224, mglA, b2149
nanT, b3224, mglC, b2148
nanT, b3224, nanA, b3225
nanT, b3224, nanC, b4311
nanT, b3224, nanE, b3223
nanT, b3224, nanK, b3222
napA, b2206, ansB, b2957
napA, b2206, ccmA, b2201
napA, b2206, cysG, b3368
napA, b2206, fdnG, b1474
napA, b2206, garD, b3128
napB, b2203, ccmA, b2201
napB, b2203, cysG, b3368
napB, b2203, fdnG, b1474
napB, b2203, hypB, b2727
napB, b2203, hypC, b2728
napB, b2203, napA, b2206
napC, b2202, ansB, b2957
napC, b2202, ccmA, b2201
napC, b2202, dcuB, b4123
napC, b2202, dcuC, b621
napC, b2202, dmsA, b894
napC, b2202, dmsB, b895
napC, b2202, fdnG, b1474
napC, b2202, frdA, b4154
napC, b2202, frdB, b4153
napC, b2202, frdC, b4152
napC, b2202, frdD, b4151
napC, b2202, garD, b3128
napC, b2202, hybO, b2997
napC, b2202, hypA, b2726
napC, b2202, hypB, b2727
napC, b2202, hypC, b2728
napC, b2202, hypD, b2729
napC, b2202, hypE, b2730
napC, b2202, napA, b2206
napC, b2202, napB, b2203
napD, b2207, ansB, b2957
napD, b2207, fdnG, b1474
napD, b2207, garD, b3128
napD, b2207, garL, b3126
napD, b2207, garP, b3127
napD, b2207, hypA, b2726
napD, b2207, hypB, b2727
napD, b2207, hypC, b2728
napD, b2207, napA, b2206
napD, b2207, napB, b2203
napD, b2207, napC, b2202
napF, b2208, ansB, b2957
napF, b2208, dcuC, b621
napF, b2208, dmsA, b894
napF, b2208, frdA, b4154
napF, b2208, frdB, b4153
napF, b2208, frdC, b4152
napF, b2208, garD, b3128
napF, b2208, garL, b3126
napF, b2208, garP, b3127
napF, b2208, hypA, b2726
napF, b2208, hypB, b2727
napF, b2208, hypC, b2728
napF, b2208, hypD, b2729
napF, b2208, napA, b2206
napF, b2208, napB, b2203
napF, b2208, napC, b2202
napF, b2208, napD, b2207
napG, b2205, ansB, b2957
napG, b2205, ccmA, b2201
napG, b2205, ccmB, b2200
napG, b2205, cysG, b3368
napG, b2205, dmsA, b894
napG, b2205, fdnG, b1474
napG, b2205, garL, b3126
napG, b2205, hypB, b2727
napG, b2205, hypC, b2728
napG, b2205, hypE, b2730
napG, b2205, napA, b2206
napG, b2205, napB, b2203
napG, b2205, napC, b2202
napG, b2205, napD, b2207
napG, b2205, napF, b2208
napH, b2204, ccmA, b2201
napH, b2204, ccmB, b2200
napH, b2204, cysG, b3368
napH, b2204, fdnG, b1474
napH, b2204, hypC, b2728
napH, b2204, hypE, b2730
napH, b2204, napA, b2206
napH, b2204, napB, b2203
napH, b2204, napC, b2202
napH, b2204, napD, b2207
napH, b2204, napF, b2208
napH, b2204, napG, b2205
narG, b1224, ansB, b2957
narG, b1224, dmsA, b894
narG, b1224, dmsB, b895
narG, b1224, fdnG, b1474
narG, b1224, frdB, b4153
narG, b1224, frdC, b4152
narG, b1224, hypA, b2726
narG, b1224, hypB, b2727
narG, b1224, hypC, b2728
narG, b1224, hypD, b2729
narG, b1224, hypE, b2730
narG, b1224, napA, b2206
narG, b1224, napB, b2203
narG, b1224, napC, b2202
narG, b1224, napD, b2207
narG, b1224, napF, b2208
narG, b1224, napG, b2205
narG, b1224, napH, b2204
narH, b1225, dmsA, b894
narH, b1225, dmsB, b895
narH, b1225, fdnG, b1474
narH, b1225, hypA, b2726
narH, b1225, hypB, b2727
narH, b1225, hypC, b2728
narH, b1225, hypD, b2729
narH, b1225, napB, b2203
narH, b1225, napC, b2202
narH, b1225, napG, b2205
narH, b1225, narG, b1224
narI, b1227, dmsC, b896
narI, b1227, hcp, b873
narI, b1227, narG, b1224
narI, b1227, narH, b1225
narJ, b1226, dmsA, b894
narJ, b1226, narG, b1224
narJ, b1226, narH, b1225
narJ, b1226, narI, b1227
narK, b1223, ansB, b2957
narK, b1223, dcuC, b621
narK, b1223, dmsA, b894
narK, b1223, dmsB, b895
narK, b1223, fdnG, b1474
narK, b1223, frdB, b4153
narK, b1223, frdC, b4152
narK, b1223, hypA, b2726
narK, b1223, hypB, b2727
narK, b1223, hypC, b2728
narK, b1223, hypD, b2729
narK, b1223, hypE, b2730
narK, b1223, napA, b2206
narK, b1223, napB, b2203
narK, b1223, napC, b2202
narK, b1223, napD, b2207
narK, b1223, napF, b2208
narK, b1223, napG, b2205
narK, b1223, napH, b2204
narK, b1223, narG, b1224
narK, b1223, narH, b1225
narK, b1223, narI, b1227
narK, b1223, narJ, b1226
narQ, b2469, ebgA, b3076
narQ, b2469, hcaB, b2541
narQ, b2469, leuU, b3174
narQ, b2469, mokC, b18
narQ, b2469, murP, b2429
narU, b1469, alkA, b2068
narW, b1466, alkA, b2068
narW, b1466, chaB, b1217
narW, b1466, narU, b1469
narX, b1222, narL, b1221
narY, b1467, narU, b1469
narY, b1467, narW, b1466
narZ, b1468, alkA, b2068
narZ, b1468, lsrF, b1517
narZ, b1468, narU, b1469
narZ, b1468, narW, b1466
narZ, b1468, narY, b1467
ndh, b1109, aceE, b114
ndh, b1109, aceF, b115
ndk, b2518, mipA, b1782
nemR, b1649, nemA, b1650
nepI, b3662, cspD, b880
nfi, b3998, cca, b3056
nfi, b3998, hemD, b3804
nfi, b3998, hemE, b3997
nfo, b2159, moaC, b783
nfrB, b569, insH, b1370
nfrB, b569, nfrA, b568
nfuA, b3414, iscA, b2528
nfuA, b3414, iscR, b2531
nfuA, b3414, iscS, b2530
nfuA, b3414, iscU, b2529
nfuA, b3414, map, b168
nhaB, b1186, mdoH, b1049
nhaR, b20, nhaA, b19
nikA, b3476, ansB, b2957
nikA, b3476, ccmA, b2201
nikA, b3476, cysG, b3368
nikA, b3476, dcuB, b4123
nikA, b3476, dcuC, b621
nikA, b3476, dmsA, b894
nikA, b3476, frdA, b4154
nikA, b3476, frdB, b4153
nikA, b3476, frdC, b4152
nikA, b3476, fumB, b4122
nikA, b3476, hypA, b2726
nikA, b3476, hypB, b2727
nikA, b3476, hypC, b2728
nikA, b3476, hypD, b2729
nikA, b3476, hypE, b2730
nikA, b3476, napA, b2206
nikA, b3476, napB, b2203
nikA, b3476, napC, b2202
nikA, b3476, napD, b2207
nikA, b3476, napF, b2208
nikA, b3476, napG, b2205
nikA, b3476, napH, b2204
nikA, b3476, narK, b1223
nikB, b3477, ansB, b2957
nikB, b3477, cysG, b3368
nikB, b3477, dcuC, b621
nikB, b3477, frdB, b4153
nikB, b3477, hypA, b2726
nikB, b3477, hypB, b2727
nikB, b3477, hypC, b2728
nikB, b3477, hypD, b2729
nikB, b3477, hypE, b2730
nikB, b3477, napA, b2206
nikB, b3477, napB, b2203
nikB, b3477, napD, b2207
nikB, b3477, napF, b2208
nikB, b3477, napG, b2205
nikB, b3477, napH, b2204
nikB, b3477, narK, b1223
nikB, b3477, nikA, b3476
nikC, b3478, ansB, b2957
nikC, b3478, ccmA, b2201
nikC, b3478, dcuB, b4123
nikC, b3478, dcuC, b621
nikC, b3478, dmsA, b894
nikC, b3478, dmsB, b895
nikC, b3478, frdB, b4153
nikC, b3478, frdC, b4152
nikC, b3478, frdD, b4151
nikC, b3478, hypA, b2726
nikC, b3478, hypB, b2727
nikC, b3478, hypC, b2728
nikC, b3478, hypD, b2729
nikC, b3478, hypE, b2730
nikC, b3478, napA, b2206
nikC, b3478, napB, b2203
nikC, b3478, napC, b2202
nikC, b3478, napD, b2207
nikC, b3478, napF, b2208
nikC, b3478, napG, b2205
nikC, b3478, napH, b2204
nikC, b3478, narG, b1224
nikC, b3478, narK, b1223
nikC, b3478, nikA, b3476
nikC, b3478, nikB, b3477
nikD, b3479, ansB, b2957
nikD, b3479, dcuB, b4123
nikD, b3479, dcuC, b621
nikD, b3479, dmsA, b894
nikD, b3479, dmsB, b895
nikD, b3479, frdA, b4154
nikD, b3479, frdB, b4153
nikD, b3479, frdC, b4152
nikD, b3479, frdD, b4151
nikD, b3479, fumB, b4122
nikD, b3479, hybO, b2997
nikD, b3479, hypA, b2726
nikD, b3479, hypB, b2727
nikD, b3479, hypC, b2728
nikD, b3479, hypD, b2729
nikD, b3479, hypE, b2730
nikD, b3479, iscR, b2531
nikD, b3479, napA, b2206
nikD, b3479, napB, b2203
nikD, b3479, napC, b2202
nikD, b3479, napD, b2207
nikD, b3479, napF, b2208
nikD, b3479, napG, b2205
nikD, b3479, napH, b2204
nikD, b3479, narG, b1224
nikD, b3479, narH, b1225
nikD, b3479, narK, b1223
nikD, b3479, nikA, b3476
nikD, b3479, nikB, b3477
nikD, b3479, nikC, b3478
nikE, b3480, ansB, b2957
nikE, b3480, dmsA, b894
nikE, b3480, dmsB, b895
nikE, b3480, frdB, b4153
nikE, b3480, frdC, b4152
nikE, b3480, garL, b3126
nikE, b3480, hypA, b2726
nikE, b3480, hypB, b2727
nikE, b3480, hypC, b2728
nikE, b3480, hypD, b2729
nikE, b3480, hypE, b2730
nikE, b3480, napA, b2206
nikE, b3480, napB, b2203
nikE, b3480, napC, b2202
nikE, b3480, napD, b2207
nikE, b3480, napF, b2208
nikE, b3480, napG, b2205
nikE, b3480, napH, b2204
nikE, b3480, narG, b1224
nikE, b3480, narH, b1225
nikE, b3480, narK, b1223
nikE, b3480, nikA, b3476
nikE, b3480, nikB, b3477
nikE, b3480, nikC, b3478
nikE, b3480, nikD, b3479
nikR, b3481, nikE, b3480
nirB, b3365, ansB, b2957
nirB, b3365, cysG, b3368
nirB, b3365, dcuB, b4123
nirB, b3365, dcuC, b621
nirB, b3365, dmsA, b894
nirB, b3365, dmsB, b895
nirB, b3365, focA, b904
nirB, b3365, frdA, b4154
nirB, b3365, frdB, b4153
nirB, b3365, frdC, b4152
nirB, b3365, fumB, b4122
nirB, b3365, hypA, b2726
nirB, b3365, hypB, b2727
nirB, b3365, hypC, b2728
nirB, b3365, hypD, b2729
nirB, b3365, napA, b2206
nirB, b3365, napB, b2203
nirB, b3365, napC, b2202
nirB, b3365, napD, b2207
nirB, b3365, napF, b2208
nirB, b3365, napG, b2205
nirB, b3365, napH, b2204
nirB, b3365, narG, b1224
nirB, b3365, narH, b1225
nirB, b3365, narK, b1223
nirB, b3365, nikA, b3476
nirB, b3365, nikB, b3477
nirB, b3365, nikC, b3478
nirB, b3365, nikD, b3479
nirB, b3365, nikE, b3480
nirC, b3367, cysG, b3368
nirC, b3367, dmsA, b894
nirC, b3367, hypB, b2727
nirC, b3367, hypC, b2728
nirC, b3367, hypD, b2729
nirC, b3367, hypE, b2730
nirC, b3367, napA, b2206
nirC, b3367, napB, b2203
nirC, b3367, napC, b2202
nirC, b3367, napD, b2207
nirC, b3367, napF, b2208
nirC, b3367, napG, b2205
nirC, b3367, napH, b2204
nirC, b3367, narG, b1224
nirC, b3367, narK, b1223
nirC, b3367, nikA, b3476
nirC, b3367, nikB, b3477
nirC, b3367, nikC, b3478
nirC, b3367, nikD, b3479
nirC, b3367, nikE, b3480
nirC, b3367, nirB, b3365
nirD, b3366, ansB, b2957
nirD, b3366, cysG, b3368
nirD, b3366, dcuC, b621
nirD, b3366, dmsA, b894
nirD, b3366, dmsB, b895
nirD, b3366, frdB, b4153
nirD, b3366, frdC, b4152
nirD, b3366, hypA, b2726
nirD, b3366, hypB, b2727
nirD, b3366, hypC, b2728
nirD, b3366, hypD, b2729
nirD, b3366, hypE, b2730
nirD, b3366, napA, b2206
nirD, b3366, napB, b2203
nirD, b3366, napC, b2202
nirD, b3366, napD, b2207
nirD, b3366, napF, b2208
nirD, b3366, napG, b2205
nirD, b3366, napH, b2204
nirD, b3366, narG, b1224
nirD, b3366, narH, b1225
nirD, b3366, narK, b1223
nirD, b3366, nikA, b3476
nirD, b3366, nikB, b3477
nirD, b3366, nikC, b3478
nirD, b3366, nikD, b3479
nirD, b3366, nikE, b3480
nirD, b3366, nirB, b3365
nirD, b3366, nirC, b3367
nlpA, b3661, argA, b2818
nlpA, b3661, argC, b3958
nlpA, b3661, argG, b3172
nlpA, b3661, argI, b4254
nlpA, b3661, aroA, b908
nlpA, b3661, aroG, b754
nlpA, b3661, aroP, b112
nlpA, b3661, artJ, b860
nlpA, b3661, codA, b337
nlpA, b3661, codB, b336
nlpA, b3661, cysA, b2422
nlpA, b3661, cysC, b2750
nlpA, b3661, cysD, b2752
nlpA, b3661, cysH, b2762
nlpA, b3661, cysI, b2763
nlpA, b3661, cysJ, b2764
nlpA, b3661, cysK, b2414
nlpA, b3661, cysM, b2421
nlpA, b3661, cysN, b2751
nlpA, b3661, cysU, b2424
nlpA, b3661, cysW, b2423
nlpA, b3661, fliY, b1920
nlpA, b3661, gdhA, b1761
nlpA, b3661, gltB, b3212
nlpA, b3661, gltD, b3213
nlpA, b3661, gsiA, b829
nlpA, b3661, gsiB, b830
nlpA, b3661, gsiC, b831
nlpA, b3661, ilvE, b3770
nlpA, b3661, ilvH, b78
nlpA, b3661, ilvI, b77
nlpA, b3661, ilvL, b3766
nlpA, b3661, leuA, b74
nlpA, b3661, leuB, b73
nlpA, b3661, leuC, b72
nlpA, b3661, leuD, b71
nlpA, b3661, leuL, b75
nlpA, b3661, livF, b3454
nlpA, b3661, livG, b3455
nlpA, b3661, livH, b3457
nlpA, b3661, livJ, b3460
nlpA, b3661, livK, b3458
nlpA, b3661, livM, b3456
nlpA, b3661, lrp, b889
nlpA, b3661, lysA, b2838
nlpA, b3661, lysC, b4024
nlpA, b3661, metA, b4013
nlpA, b3661, metC, b3008
nlpA, b3661, metE, b3829
nlpA, b3661, metF, b3941
nlpA, b3661, metQ, b197
nlpA, b3661, nadA, b750
nlpC, b1708, cls, b1249
nlpC, b1708, elaA, b2267
nlpC, b1708, exoX, b1844
nlpD, b2742, aceA, b4015
nlpD, b2742, aceB, b4014
nlpE, b192, clcA, b155
nlpI, b3163, cspA, b3556
nlpI, b3163, deaD, b3162
nmpC, b553, gatA, b2094
nmpC, b553, gatB, b2093
nmpC, b553, gatC, b2092
nmpC, b553, gatZ, b2095
nmpC, b553, malT, b3418
norV, b2710, ascF, b2715
norV, b2710, hyfA, b2481
norV, b2710, hyfI, b2489
norV, b2710, mdtP, b4080
norW, b2711, hyfE, b2485
npr, b3206, cyaA, b3806
nrdB, b2235, nrdA, b2234
nrdD, b4238, frdA, b4154
nrdD, b4238, frdB, b4153
nrdD, b4238, frdC, b4152
nrdD, b4238, hypA, b2726
nrdD, b4238, hypB, b2727
nrdD, b4238, hypC, b2728
nrdD, b4238, hypD, b2729
nrdD, b4238, hypE, b2730
nrdD, b4238, nikA, b3476
nrdD, b4238, nikC, b3478
nrdE, b2675, cirA, b2155
nrdE, b2675, entA, b596
nrdE, b2675, entB, b595
nrdE, b2675, entC, b593
nrdE, b2675, entD, b583
nrdE, b2675, entE, b594
nrdE, b2675, entF, b586
nrdE, b2675, exbB, b3006
nrdE, b2675, exbD, b3005
nrdE, b2675, fecI, b4293
nrdE, b2675, fecR, b4292
nrdE, b2675, fepA, b584
nrdE, b2675, fepB, b592
nrdE, b2675, fepC, b588
nrdE, b2675, fes, b585
nrdE, b2675, fhuE, b1102
nrdE, b2675, fhuF, b4367
nrdE, b2675, fiu, b805
nrdF, b2676, cirA, b2155
nrdF, b2676, entA, b596
nrdF, b2676, entB, b595
nrdF, b2676, entC, b593
nrdF, b2676, entD, b583
nrdF, b2676, entE, b594
nrdF, b2676, entF, b586
nrdF, b2676, fecI, b4293
nrdF, b2676, fecR, b4292
nrdF, b2676, fepA, b584
nrdF, b2676, fepB, b592
nrdF, b2676, fes, b585
nrdF, b2676, fhuE, b1102
nrdF, b2676, fhuF, b4367
nrdF, b2676, fiu, b805
nrdF, b2676, hmp, b2552
nrdF, b2676, nrdE, b2675
nrdG, b4237, frdB, b4153
nrdG, b4237, hypA, b2726
nrdG, b4237, hypB, b2727
nrdG, b4237, hypC, b2728
nrdG, b4237, hypD, b2729
nrdG, b4237, nikA, b3476
nrdG, b4237, nikB, b3477
nrdG, b4237, nikC, b3478
nrdG, b4237, nikD, b3479
nrdG, b4237, nrdD, b4238
nrdH, b2673, bfd, b3337
nrdH, b2673, cirA, b2155
nrdH, b2673, entA, b596
nrdH, b2673, entB, b595
nrdH, b2673, entC, b593
nrdH, b2673, entD, b583
nrdH, b2673, entE, b594
nrdH, b2673, entF, b586
nrdH, b2673, exbB, b3006
nrdH, b2673, exbD, b3005
nrdH, b2673, fecI, b4293
nrdH, b2673, fecR, b4292
nrdH, b2673, fepA, b584
nrdH, b2673, fepB, b592
nrdH, b2673, fes, b585
nrdH, b2673, fhuE, b1102
nrdH, b2673, fhuF, b4367
nrdH, b2673, fiu, b805
nrdH, b2673, ftnA, b1905
nrdH, b2673, nrdE, b2675
nrdH, b2673, nrdF, b2676
nrdI, b2674, bfd, b3337
nrdI, b2674, cirA, b2155
nrdI, b2674, efeO, b1018
nrdI, b2674, efeU, b4490
nrdI, b2674, entA, b596
nrdI, b2674, entB, b595
nrdI, b2674, entC, b593
nrdI, b2674, entD, b583
nrdI, b2674, entE, b594
nrdI, b2674, entF, b586
nrdI, b2674, exbB, b3006
nrdI, b2674, exbD, b3005
nrdI, b2674, fecI, b4293
nrdI, b2674, fecR, b4292
nrdI, b2674, fepA, b584
nrdI, b2674, fepB, b592
nrdI, b2674, fepC, b588
nrdI, b2674, fes, b585
nrdI, b2674, fhuF, b4367
nrdI, b2674, fiu, b805
nrdI, b2674, nrdE, b2675
nrdI, b2674, nrdF, b2676
nrdI, b2674, nrdH, b2673
nrfA, b4070, ansB, b2957
nrfA, b4070, dcuB, b4123
nrfA, b4070, dcuC, b621
nrfA, b4070, dmsA, b894
nrfA, b4070, dmsB, b895
nrfA, b4070, frdA, b4154
nrfA, b4070, frdB, b4153
nrfA, b4070, frdC, b4152
nrfA, b4070, gldA, b3945
nrfA, b4070, hcp, b873
nrfA, b4070, hybA, b2996
nrfA, b4070, hybO, b2997
nrfA, b4070, hypA, b2726
nrfA, b4070, hypB, b2727
nrfA, b4070, hypC, b2728
nrfA, b4070, hypD, b2729
nrfA, b4070, napC, b2202
nrfA, b4070, napD, b2207
nrfA, b4070, narG, b1224
nrfA, b4070, narK, b1223
nrfA, b4070, nikA, b3476
nrfA, b4070, nikB, b3477
nrfA, b4070, nikC, b3478
nrfA, b4070, nikD, b3479
nrfA, b4070, nikE, b3480
nrfA, b4070, nirB, b3365
nrfA, b4070, nirD, b3366
nrfB, b4071, ansB, b2957
nrfB, b4071, dcuB, b4123
nrfB, b4071, dcuC, b621
nrfB, b4071, dmsA, b894
nrfB, b4071, dmsB, b895
nrfB, b4071, fdhF, b4079
nrfB, b4071, frdB, b4153
nrfB, b4071, frdD, b4151
nrfB, b4071, fumB, b4122
nrfB, b4071, gldA, b3945
nrfB, b4071, hcp, b873
nrfB, b4071, hybO, b2997
nrfB, b4071, hypA, b2726
nrfB, b4071, hypB, b2727
nrfB, b4071, hypC, b2728
nrfB, b4071, hypD, b2729
nrfB, b4071, iscR, b2531
nrfB, b4071, kgtP, b2587
nrfB, b4071, narG, b1224
nrfB, b4071, nikA, b3476
nrfB, b4071, nikB, b3477
nrfB, b4071, nikC, b3478
nrfB, b4071, nikD, b3479
nrfB, b4071, nikE, b3480
nrfB, b4071, nirB, b3365
nrfB, b4071, nirD, b3366
nrfB, b4071, nrfA, b4070
nrfC, b4072, dcuB, b4123
nrfC, b4072, dcuC, b621
nrfC, b4072, dmsA, b894
nrfC, b4072, dmsB, b895
nrfC, b4072, fdhF, b4079
nrfC, b4072, frdB, b4153
nrfC, b4072, frdD, b4151
nrfC, b4072, gldA, b3945
nrfC, b4072, hcp, b873
nrfC, b4072, hybO, b2997
nrfC, b4072, hypA, b2726
nrfC, b4072, hypB, b2727
nrfC, b4072, hypC, b2728
nrfC, b4072, hypD, b2729
nrfC, b4072, narG, b1224
nrfC, b4072, narH, b1225
nrfC, b4072, nikA, b3476
nrfC, b4072, nikB, b3477
nrfC, b4072, nikC, b3478
nrfC, b4072, nikD, b3479
nrfC, b4072, nikE, b3480
nrfC, b4072, nirB, b3365
nrfC, b4072, nirD, b3366
nrfC, b4072, nrfA, b4070
nrfC, b4072, nrfB, b4071
nrfD, b4073, dmsC, b896
nrfD, b4073, gldA, b3945
nrfD, b4073, nrfC, b4072
nrfF, b4075, nrfD, b4073
nrfG, b4076, bglB, b3721
nrfG, b4076, dgoT, b3691
nrfG, b4076, frvR, b3897
nrfG, b4076, frwB, b3950
nrfG, b4076, nrfE, b4074
nrfG, b4076, nrfF, b4075
nth, b1633, ansA, b1767
nth, b1633, argS, b1876
nudB, b1865, aspS, b1866
nudE, b3397, glpE, b3425
nudG, b1759, mdtQ, b2139
nudI, b2251, chbB, b1738
nudK, b2467, narQ, b2469
nuoB, b2287, nuoA, b2288
nuoC, b2286, nuoA, b2288
nuoC, b2286, nuoB, b2287
nuoE, b2285, nuoA, b2288
nuoE, b2285, nuoB, b2287
nuoE, b2285, nuoC, b2286
nuoF, b2284, nuoA, b2288
nuoF, b2284, nuoB, b2287
nuoF, b2284, nuoC, b2286
nuoF, b2284, nuoE, b2285
nuoG, b2283, cyoC, b430
nuoG, b2283, cyoD, b429
nuoG, b2283, gcvP, b2903
nuoG, b2283, nuoA, b2288
nuoG, b2283, nuoB, b2287
nuoG, b2283, nuoC, b2286
nuoG, b2283, nuoE, b2285
nuoG, b2283, nuoF, b2284
nuoH, b2282, gcvP, b2903
nuoH, b2282, nuoA, b2288
nuoH, b2282, nuoB, b2287
nuoH, b2282, nuoC, b2286
nuoH, b2282, nuoE, b2285
nuoH, b2282, nuoF, b2284
nuoH, b2282, nuoG, b2283
nuoI, b2281, cyoC, b430
nuoI, b2281, cyoD, b429
nuoI, b2281, gcvP, b2903
nuoI, b2281, nuoA, b2288
nuoI, b2281, nuoB, b2287
nuoI, b2281, nuoC, b2286
nuoI, b2281, nuoE, b2285
nuoI, b2281, nuoF, b2284
nuoI, b2281, nuoG, b2283
nuoI, b2281, nuoH, b2282
nuoJ, b2280, nuoC, b2286
nuoJ, b2280, nuoE, b2285
nuoJ, b2280, nuoF, b2284
nuoJ, b2280, nuoG, b2283
nuoJ, b2280, nuoH, b2282
nuoJ, b2280, nuoI, b2281
nuoK, b2279, nuoB, b2287
nuoK, b2279, nuoC, b2286
nuoK, b2279, nuoE, b2285
nuoK, b2279, nuoF, b2284
nuoK, b2279, nuoG, b2283
nuoK, b2279, nuoH, b2282
nuoK, b2279, nuoI, b2281
nuoK, b2279, nuoJ, b2280
nuoL, b2278, nuoB, b2287
nuoL, b2278, nuoC, b2286
nuoL, b2278, nuoE, b2285
nuoL, b2278, nuoF, b2284
nuoL, b2278, nuoG, b2283
nuoL, b2278, nuoH, b2282
nuoL, b2278, nuoI, b2281
nuoL, b2278, nuoJ, b2280
nuoL, b2278, nuoK, b2279
nuoM, b2277, nuoC, b2286
nuoM, b2277, nuoE, b2285
nuoM, b2277, nuoF, b2284
nuoM, b2277, nuoG, b2283
nuoM, b2277, nuoH, b2282
nuoM, b2277, nuoI, b2281
nuoM, b2277, nuoJ, b2280
nuoM, b2277, nuoK, b2279
nuoM, b2277, nuoL, b2278
nuoN, b2276, nuoC, b2286
nuoN, b2276, nuoE, b2285
nuoN, b2276, nuoF, b2284
nuoN, b2276, nuoG, b2283
nuoN, b2276, nuoH, b2282
nuoN, b2276, nuoI, b2281
nuoN, b2276, nuoJ, b2280
nuoN, b2276, nuoK, b2279
nuoN, b2276, nuoL, b2278
nuoN, b2276, nuoM, b2277
nupG, b2964, aphA, b4055
nupG, b2964, cdd, b2143
nupX, b2161, fryC, b2386
nusA, b3169, infB, b3168
obgE, b3183, deaD, b3162
ogt, b1335, abgB, b1337
ogt, b1335, abgR, b1339
ogt, b1335, abgT, b1336
ogt, b1335, dbpA, b1343
ogt, b1335, fnr, b1334
ogt, b1335, isrA, b4426
ompF, b929, bhsA, b1112
ompF, b929, micF, b4439
ompG, b1319, gfcE, b983
ompW, b1256, ansB, b2957
ompW, b1256, dmsA, b894
ompW, b1256, dmsB, b895
ompW, b1256, frdA, b4154
ompW, b1256, frdB, b4153
ompW, b1256, frdC, b4152
ompW, b1256, frdD, b4151
ompW, b1256, hypA, b2726
ompW, b1256, hypB, b2727
ompW, b1256, hypC, b2728
ompW, b1256, hypD, b2729
ompW, b1256, katG, b3942
ompW, b1256, napC, b2202
ompW, b1256, napF, b2208
ompW, b1256, narG, b1224
oppB, b1244, oppA, b1243
oppC, b1245, gatA, b2094
oppC, b1245, gatB, b2093
oppC, b1245, gatC, b2092
oppC, b1245, gatD, b2091
oppC, b1245, gatR, b4498
oppC, b1245, gatZ, b2095
oppC, b1245, oppA, b1243
oppC, b1245, oppB, b1244
oppD, b1246, gatA, b2094
oppD, b1246, gatB, b2093
oppD, b1246, gatC, b2092
oppD, b1246, gatD, b2091
oppD, b1246, gatR, b4498
oppD, b1246, gatZ, b2095
oppD, b1246, oppA, b1243
oppD, b1246, oppB, b1244
oppD, b1246, oppC, b1245
oppF, b1247, dppB, b3543
oppF, b1247, dppC, b3542
oppF, b1247, dppD, b3541
oppF, b1247, dppF, b3540
oppF, b1247, gatA, b2094
oppF, b1247, gatB, b2093
oppF, b1247, gatC, b2092
oppF, b1247, oppA, b1243
oppF, b1247, oppB, b1244
oppF, b1247, oppC, b1245
oppF, b1247, oppD, b1246
osmB, b1283, dps, b812
osmB, b1283, hchA, b1967
osmB, b1283, ivy, b220
osmB, b1283, msyB, b1051
osmC, b1482, adhP, b1478
osmC, b1482, amyA, b1927
osmC, b1482, bfr, b3336
osmC, b1482, dps, b812
osmC, b1482, elaB, b2266
osmC, b1482, fbaB, b2097
osmC, b1482, fic, b3361
osmC, b1482, grxB, b1064
osmC, b1482, hchA, b1967
osmC, b1482, katE, b1732
osmC, b1482, msyB, b1051
osmC, b1482, osmB, b1283
osmE, b1739, bfr, b3336
osmE, b1739, blc, b4149
osmE, b1739, dkgA, b3012
osmE, b1739, dps, b812
osmE, b1739, elaB, b2266
osmE, b1739, fbaB, b2097
osmE, b1739, fic, b3361
osmE, b1739, grxB, b1064
osmE, b1739, hchA, b1967
osmE, b1739, hdhA, b1619
osmE, b1739, msyB, b1051
osmE, b1739, osmC, b1482
osmY, b4376, adhP, b1478
osmY, b4376, ariR, b1166
osmY, b4376, bfr, b3336
osmY, b4376, blc, b4149
osmY, b4376, dkgA, b3012
osmY, b4376, dps, b812
osmY, b4376, ecnB, b4411
osmY, b4376, elaB, b2266
osmY, b4376, fbaB, b2097
osmY, b4376, fic, b3361
osmY, b4376, gabD, b2661
osmY, b4376, hchA, b1967
osmY, b4376, katE, b1732
osmY, b4376, ldcC, b186
osmY, b4376, msyB, b1051
osmY, b4376, osmC, b1482
osmY, b4376, osmE, b1739
otsA, b1896, amyA, b1927
otsA, b1896, elaB, b2266
otsA, b1896, fbaB, b2097
otsA, b1896, hchA, b1967
otsA, b1896, katE, b1732
otsA, b1896, msyB, b1051
otsB, b1897, adhP, b1478
otsB, b1897, bfr, b3336
otsB, b1897, blc, b4149
otsB, b1897, dkgA, b3012
otsB, b1897, dps, b812
otsB, b1897, ecnB, b4411
otsB, b1897, elaB, b2266
otsB, b1897, fbaB, b2097
otsB, b1897, fic, b3361
otsB, b1897, gabD, b2661
otsB, b1897, gadB, b1493
otsB, b1897, hchA, b1967
otsB, b1897, katE, b1732
otsB, b1897, ldcC, b186
otsB, b1897, msyB, b1051
otsB, b1897, osmC, b1482
otsB, b1897, osmE, b1739
otsB, b1897, osmY, b4376
otsB, b1897, otsA, b1896
paaB, b1389, paaA, b1388
paaC, b1390, paaA, b1388
paaC, b1390, paaB, b1389
paaD, b1391, paaA, b1388
paaD, b1391, paaC, b1390
paaE, b1392, paaA, b1388
paaE, b1392, paaB, b1389
paaE, b1392, paaC, b1390
paaF, b1393, paaA, b1388
paaF, b1393, paaB, b1389
paaF, b1393, paaC, b1390
paaF, b1393, paaD, b1391
paaF, b1393, paaE, b1392
paaG, b1394, paaA, b1388
paaG, b1394, paaB, b1389
paaG, b1394, paaC, b1390
paaG, b1394, paaE, b1392
paaG, b1394, paaF, b1393
paaH, b1395, cpsB, b2049
paaH, b1395, paaA, b1388
paaH, b1395, paaB, b1389
paaH, b1395, paaC, b1390
paaH, b1395, paaE, b1392
paaH, b1395, paaF, b1393
paaH, b1395, paaG, b1394
paaI, b1396, paaA, b1388
paaI, b1396, paaB, b1389
paaI, b1396, paaC, b1390
paaI, b1396, paaE, b1392
paaI, b1396, paaF, b1393
paaI, b1396, paaG, b1394
paaI, b1396, paaH, b1395
paaJ, b1397, dadX, b1190
paaJ, b1397, fumA, b1612
paaJ, b1397, hokB, b4428
paaJ, b1397, paaH, b1395
paaJ, b1397, paaI, b1396
paaK, b1398, aldA, b1415
paaK, b1398, dadX, b1190
paaK, b1398, fumA, b1612
paaK, b1398, fumC, b1611
paaK, b1398, paaA, b1388
paaK, b1398, paaB, b1389
paaK, b1398, paaG, b1394
paaK, b1398, paaH, b1395
paaK, b1398, paaI, b1396
paaK, b1398, paaJ, b1397
paaX, b1399, dcp, b1538
paaY, b1400, fumC, b1611
paaY, b1400, paaK, b1398
paaY, b1400, paaX, b1399
pabA, b3360, mnmE, b3706
pabB, b1812, cmoB, b1871
pabB, b1812, dcm, b1961
pal, b741, aspC, b928
panC, b133, panB, b134
parE, b3030, mnmG, b3741
pauD, b4635, argU, b536
pawZ, b4643, arnE, b4544
pawZ, b4643, insD, b1578
pbl, b2854, aslA, b3801
pbl, b2854, bglB, b3721
pbl, b2854, bglG, b3723
pck, b3403, aphA, b4055
pck, b3403, aspA, b4139
pck, b3403, cpdB, b4213
pck, b3403, dctA, b3528
pck, b3403, fsaB, b3946
pck, b3403, fucI, b2802
pck, b3403, fucP, b2801
pck, b3403, fucR, b2805
pck, b3403, kbl, b3617
pck, b3403, lamB, b4036
pck, b3403, melR, b4118
pdhR, b113, ndh, b1109
pdxA, b52, ksgA, b51
pdxH, b1638, cobB, b1120
pdxH, b1638, manA, b1613
pdxJ, b2564, acpS, b2563
pdxK, b2418, manA, b1613
pdxK, b2418, pdxH, b1638
pdxK, b2418, pdxJ, b2564
pdxY, b1636, ccmE, b2197
peaD, b4508, ascB, b2716
peaD, b4508, cmtA, b2933
peaD, b4508, cpsB, b2049
peaD, b4508, insD, b1578
pepA, b4260, holC, b4259
pepB, b2523, fdx, b2525
pepB, b2523, hscA, b2526
pepB, b2523, hscB, b2527
pepB, b2523, iscX, b2524
pepE, b4021, ansB, b2957
pepE, b4021, aspA, b4139
pepE, b4021, dcuA, b4138
pepE, b4021, dcuB, b4123
pepE, b4021, dcuC, b621
pepE, b4021, dmsA, b894
pepE, b4021, dmsB, b895
pepE, b4021, frdA, b4154
pepE, b4021, frdB, b4153
pepE, b4021, frdC, b4152
pepE, b4021, frdD, b4151
pepE, b4021, fumB, b4122
pepE, b4021, garD, b3128
pepE, b4021, hybA, b2996
pepE, b4021, hybB, b2995
pepE, b4021, hybO, b2997
pepE, b4021, hypA, b2726
pepE, b4021, hypB, b2727
pepE, b4021, hypC, b2728
pepE, b4021, hypD, b2729
pepE, b4021, napC, b2202
pepE, b4021, nikA, b3476
pepE, b4021, nikD, b3479
pepE, b4021, nirB, b3365
pepE, b4021, nirD, b3366
pepE, b4021, nrdD, b4238
pepE, b4021, nrfA, b4070
pepN, b932, dld, b2133
pepN, b932, pepD, b237
pepP, b2908, lysU, b4129
pepQ, b3847, hemC, b3805
pepQ, b3847, hemX, b3803
pepQ, b3847, pepP, b2908
pepT, b1127, erfK, b1990
pfkA, b3916, gpmM, b3612
pfkB, b1723, dps, b812
pfkB, b1723, elaB, b2266
pfkB, b1723, gadB, b1493
pfkB, b1723, gadX, b3516
pfkB, b1723, grxB, b1064
pfkB, b1723, hdhA, b1619
pfkB, b1723, msyB, b1051
pfkB, b1723, osmE, b1739
pflA, b902, focA, b904
pflB, b903, adhE, b1241
pflB, b903, dmsA, b894
pflB, b903, dmsB, b895
pflB, b903, focA, b904
pflB, b903, frdA, b4154
pflB, b903, frdB, b4153
pflB, b903, frdC, b4152
pflB, b903, frdD, b4151
pflB, b903, hybA, b2996
pflB, b903, hypB, b2727
pflB, b903, hypD, b2729
pflB, b903, pepE, b4021
pflB, b903, pflA, b902
pflC, b3952, frwC, b3949
pflC, b3952, mdtP, b4080
pflD, b3951, aaeB, b3240
pflD, b3951, frlD, b3374
pflD, b3951, frwC, b3949
pflD, b3951, frwD, b3953
pflD, b3951, mdtP, b4080
pflD, b3951, pflC, b3952
pgaC, b1022, pgaB, b1023
pgi, b4025, eno, b2779
pgi, b4025, lysU, b4129
pgi, b4025, nadR, b4390
pgi, b4025, pepD, b237
pgk, b2926, eno, b2779
pgk, b2926, fbaA, b2925
pgk, b2926, pgi, b4025
pgl, b767, hdhA, b1619
pgl, b767, katE, b1732
pgpA, b418, ampE, b111
pgsA, b1912, dcp, b1538
pgsA, b1912, icdC, b4519
pgsA, b1912, manA, b1613
pgsA, b1912, mdoD, b1424
pheA, b2599, hisA, b2024
pheA, b2599, hisC, b2021
pheA, b2599, hisI, b2026
pheA, b2599, hisQ, b2308
pheA, b2599, ilvN, b3670
pheL, b2598, argG, b3172
pheL, b2598, aroP, b112
pheL, b2598, ilvI, b77
pheL, b2598, ilvL, b3766
pheL, b2598, leuC, b72
pheL, b2598, leuD, b71
pheL, b2598, leuL, b75
pheL, b2598, livJ, b3460
pheL, b2598, pheA, b2599
pheP, b576, bacA, b3057
pheP, b576, cmr, b842
pheP, b576, kefA, b465
pheP, b576, mdoC, b1047
pheS, b1714, ansA, b1767
phnD, b4105, mdtP, b4080
phnD, b4105, pflC, b3952
phnD, b4105, pflD, b3951
phnD, b4105, phnC, b4106
phnE, b4104, frlA, b3370
phnE, b4104, hyfB, b2482
phnE, b4104, phnC, b4106
phnF, b4102, gspH, b3329
phnF, b4102, hyfB, b2482
phnF, b4102, phnE, b4104
phnG, b4101, bcsB, b3532
phnG, b4101, gspE, b3326
phnG, b4101, gspH, b3329
phnG, b4101, gspI, b3330
phnG, b4101, hofN, b3394
phnH, b4100, agaC, b3139
phnH, b4100, gspH, b3329
phnH, b4100, phnG, b4101
phnI, b4099, gspE, b3326
phnI, b4099, hofN, b3394
phnI, b4099, phnG, b4101
phnK, b4097, gspH, b3329
phnK, b4097, hofM, b3395
phnL, b4096, gspH, b3329
phnL, b4096, hyfB, b2482
phnL, b4096, mdtN, b4082
phnL, b4096, phnH, b4100
phnM, b4095, aaeB, b3240
phnM, b4095, lysR, b2839
phnN, b4094, mdtP, b4080
phnO, b4093, bcsC, b3530
phnP, b4092, bcsC, b3530
phnP, b4092, phnO, b4093
phoH, b1020, clpA, b882
phoH, b1020, eamA, b1533
phoQ, b1129, phoP, b1130
phoR, b400, phoB, b399
php, b3379, bglF, b3722
php, b3379, dgoD, b4478
php, b3379, frvB, b3899
php, b3379, glvC, b3683
php, b3379, glvG, b4556
php, b3379, lyx, b3580
pinE, b1158, caiC, b37
pinE, b1158, essD, b554
pinE, b1158, fsaA, b825
pinE, b1158, mcrA, b1159
pinH, b2648, gspA, b3323
pitB, b2987, gspE, b3326
pldB, b3825, murI, b3967
plsX, b1090, fabH, b1091
pmbA, b4235, nadR, b4390
pmbA, b4235, pgi, b4025
pmrD, b2259, aphA, b4055
pmrD, b2259, mgrB, b1826
pmrD, b2259, mgsA, b963
pncA, b1768, ansA, b1767
pncA, b1768, bglX, b2132
pncA, b1768, cld, b2027
pncA, b1768, cmoA, b1870
pncA, b1768, nth, b1633
pncA, b1768, pabB, b1812
pntA, b1603, aroA, b908
pntA, b1603, aroG, b754
pntA, b1603, aspC, b928
pntA, b1603, cybB, b1418
pntA, b1603, gltB, b3212
pntA, b1603, hisA, b2024
pntA, b1603, hisC, b2021
pntA, b1603, hisF, b2025
pntA, b1603, hisH, b2023
pntA, b1603, ilvH, b78
pntA, b1603, ilvI, b77
pntA, b1603, livG, b3455
pntA, b1603, livJ, b3460
pntA, b1603, livK, b3458
pntA, b1603, livM, b3456
pntA, b1603, lrp, b889
pntA, b1603, metQ, b197
pntA, b1603, nagK, b1119
pntB, b1602, argG, b3172
pntB, b1602, aroA, b908
pntB, b1602, aroD, b1693
pntB, b1602, aroG, b754
pntB, b1602, aroH, b1704
pntB, b1602, aroP, b112
pntB, b1602, artJ, b860
pntB, b1602, cls, b1249
pntB, b1602, gdhA, b1761
pntB, b1602, gltD, b3213
pntB, b1602, hisF, b2025
pntB, b1602, hisI, b2026
pntB, b1602, hisM, b2307
pntB, b1602, hisQ, b2308
pntB, b1602, ilvC, b3774
pntB, b1602, ilvH, b78
pntB, b1602, ilvI, b77
pntB, b1602, leuC, b72
pntB, b1602, leuD, b71
pntB, b1602, leuL, b75
pntB, b1602, livG, b3455
pntB, b1602, livJ, b3460
pntB, b1602, livK, b3458
pntB, b1602, lysC, b4024
pntB, b1602, metC, b3008
pntB, b1602, metE, b3829
pntB, b1602, metQ, b197
pntB, b1602, nadA, b750
pntB, b1602, nlpA, b3661
pntB, b1602, nlpC, b1708
pntB, b1602, pntA, b1603
pnuC, b751, argA, b2818
pnuC, b751, argG, b3172
pnuC, b751, aroP, b112
pnuC, b751, artJ, b860
pnuC, b751, csgD, b1040
pnuC, b751, cusF, b573
pnuC, b751, fdoG, b3894
pnuC, b751, gdhA, b1761
pnuC, b751, hisQ, b2308
pnuC, b751, ilvH, b78
pnuC, b751, ilvI, b77
pnuC, b751, ilvL, b3766
pnuC, b751, leuA, b74
pnuC, b751, leuB, b73
pnuC, b751, leuC, b72
pnuC, b751, leuD, b71
pnuC, b751, leuL, b75
pnuC, b751, livK, b3458
pnuC, b751, nadA, b750
pnuC, b751, pntB, b1602
polA, b3863, arcB, b3210
polA, b3863, pgi, b4025
polB, b60, araA, b62
polB, b60, araB, b63
polB, b60, araJ, b396
polB, b60, dinB, b231
polB, b60, dinD, b3645
polB, b60, dinF, b4044
polB, b60, dinI, b1061
polB, b60, intE, b1140
polB, b60, lexA, b4043
potA, b1126, argS, b1876
potA, b1126, gsk, b477
potA, b1126, mdoC, b1047
potA, b1126, mnmA, b1133
potA, b1126, msbA, b914
potA, b1126, nth, b1633
potB, b1125, ansA, b1767
potB, b1125, gsk, b477
potB, b1125, nth, b1633
potB, b1125, pncA, b1768
potB, b1125, potA, b1126
potC, b1124, ansA, b1767
potC, b1124, mdoH, b1049
potC, b1124, nth, b1633
potC, b1124, pncA, b1768
potC, b1124, potA, b1126
potC, b1124, potB, b1125
potD, b1123, manA, b1613
potD, b1123, pncA, b1768
potD, b1123, potC, b1124
potF, b854, csgD, b1040
potF, b854, gcvB, b4443
potF, b854, hisJ, b2309
potF, b854, hisQ, b2308
potG, b855, hisP, b2306
potG, b855, potF, b854
potH, b856, gcvB, b4443
potH, b856, potF, b854
potH, b856, potG, b855
potI, b857, fdoG, b3894
potI, b857, fdoI, b3892
potI, b857, gcvB, b4443
potI, b857, kbl, b3617
potI, b857, lysU, b4129
potI, b857, potF, b854
potI, b857, potH, b856
poxB, b871, aidB, b4187
poxB, b871, bfr, b3336
poxB, b871, blc, b4149
poxB, b871, dkgA, b3012
poxB, b871, dps, b812
poxB, b871, elaB, b2266
poxB, b871, fbaB, b2097
poxB, b871, fic, b3361
poxB, b871, gabD, b2661
poxB, b871, gabT, b2662
poxB, b871, gadA, b3517
poxB, b871, gadB, b1493
poxB, b871, hdeA, b3510
poxB, b871, hdeB, b3509
poxB, b871, katE, b1732
poxB, b871, ldcC, b186
poxB, b871, msyB, b1051
poxB, b871, osmC, b1482
poxB, b871, osmE, b1739
poxB, b871, osmY, b4376
poxB, b871, otsA, b1896
poxB, b871, otsB, b1897
poxB, b871, phnO, b4093
ppa, b4226, efp, b4147
ppc, b3956, argE, b3957
ppc, b3956, argP, b2916
ppc, b3956, aroA, b908
ppc, b3956, aroG, b754
ppc, b3956, asd, b3433
ppc, b3956, gdhA, b1761
ppc, b3956, gltB, b3212
ppc, b3956, gltD, b3213
ppc, b3956, ilvA, b3772
ppc, b3956, ilvC, b3774
ppc, b3956, ilvD, b3771
ppc, b3956, ilvE, b3770
ppc, b3956, ilvG, b4488
ppc, b3956, ilvM, b3769
ppc, b3956, lysC, b4024
ppc, b3956, metC, b3008
ppc, b3956, pagB, b4023
ppdD, b108, fixB, b42
ppdD, b108, fixX, b44
ppdD, b108, hofB, b107
ppdD, b108, hofC, b106
ppiC, b3775, dcrB, b3472
ppk, b2501, glgB, b3432
ppk, b2501, glgX, b3431
ppk, b2501, glnE, b3053
ppk, b2501, imp, b54
ppk, b2501, pepN, b932
ppk, b2501, pgi, b4025
pps, b1702, fumA, b1612
pps, b1702, icd, b1136
pptA, b1461, dld, b2133
pptA, b1461, ghrA, b1033
pptA, b1461, ivy, b220
pptA, b1461, nlpC, b1708
ppx, b2502, glgB, b3432
ppx, b2502, glgX, b3431
ppx, b2502, glnE, b3053
ppx, b2502, imp, b54
ppx, b2502, nadK, b2615
ppx, b2502, pepN, b932
ppx, b2502, ppk, b2501
pqiB, b951, pqiA, b950
prc, b1830, asnS, b930
prc, b1830, potA, b1126
prfB, b2891, accB, b3255
prfB, b2891, glyQ, b3560
prfC, b4375, dusB, b3260
prfC, b4375, efp, b4147
prfC, b4375, fis, b3261
prfC, b4375, mnmG, b3741
prfC, b4375, murA, b3189
priA, b3935, nepI, b3662
priB, b4201, dusB, b3260
prlC, b3498, groL, b4143
prlC, b3498, hslO, b3401
prlC, b3498, hslR, b3400
prlC, b3498, hslU, b3931
prlC, b3498, htpG, b473
prmA, b3259, panF, b3258
prmB, b2330, aroC, b2329
prmC, b1212, lpxH, b524
prmC, b1212, prfA, b1211
proK, b3545, ileX, b3069
proK, b3545, leuU, b3174
proL, b2189, argW, b2348
proL, b2189, cysT, b1910
proL, b2189, glyU, b2864
proL, b2189, ileX, b3069
proL, b2189, leuU, b3174
proL, b2189, leuX, b4270
proL, b2189, leuZ, b1909
proL, b2189, metY, b3171
proL, b2189, proK, b3545
proM, b3799, argU, b536
proM, b3799, argW, b2348
proM, b3799, glyU, b2864
proM, b3799, hisR, b3797
proM, b3799, leuP, b4369
proM, b3799, leuZ, b1909
proM, b3799, metY, b3171
proM, b3799, proL, b2189
proP, b4111, mscS, b2924
proS, b194, glnS, b680
proV, b2677, betB, b312
proW, b2678, proV, b2677
proX, b2679, proV, b2677
proX, b2679, proW, b2678
proY, b402, brnQ, b401
proY, b402, mdlB, b449
prpC, b333, prpB, b331
psiE, b4030, ilvH, b78
psiE, b4030, leuL, b75
psiE, b4030, nlpA, b3661
psiF, b384, bfr, b3336
psiF, b384, bolA, b435
psiF, b384, dps, b812
psiF, b384, elaB, b2266
psiF, b384, fbaB, b2097
psiF, b384, fic, b3361
psiF, b384, msyB, b1051
psiF, b384, osmC, b1482
psiF, b384, osmY, b4376
psiF, b384, otsB, b1897
pspB, b1305, pspA, b1304
pspC, b1306, pspA, b1304
pspC, b1306, pspB, b1305
pspD, b1307, pspA, b1304
pspD, b1307, pspB, b1305
pspD, b1307, pspC, b1306
pspE, b1308, fumA, b1612
pspE, b1308, mglB, b2150
pspE, b1308, mgsA, b963
pspG, b4050, pspA, b1304
pspG, b4050, pspB, b1305
pspG, b4050, pspC, b1306
pstA, b3726, phoU, b3724
pstB, b3725, phoU, b3724
pstB, b3725, pstA, b3726
pstC, b3727, pstA, b3726
pstC, b3727, pstB, b3725
pstS, b3728, pstA, b3726
pstS, b3728, pstB, b3725
pstS, b3728, pstC, b3727
psuK, b2166, allA, b505
psuK, b2166, anmK, b1640
psuK, b2166, feaB, b1385
psuK, b2166, gmd, b2053
psuK, b2166, psuG, b2165
psuT, b2164, fryC, b2386
pta, b2297, ackA, b2296
pta, b2297, menD, b2264
pth, b1204, ansA, b1767
pth, b1204, cld, b2027
pth, b1204, cmoA, b1870
pth, b1204, pncA, b1768
ptsA, b3947, frlB, b3371
ptsA, b3947, frwB, b3950
ptsA, b3947, fsaB, b3946
ptsA, b3947, malS, b3571
ptsG, b1101, lysP, b2156
ptsI, b2416, crr, b2417
ptsI, b2416, eno, b2779
ptsI, b2416, ptsH, b2415
ptsN, b3204, glnE, b3053
ptsN, b3204, hpf, b3203
ptsN, b3204, pgi, b4025
purB, b1131, argS, b1876
purB, b1131, guaA, b2507
purB, b1131, hflD, b1132
purB, b1131, potC, b1124
purB, b1131, potD, b1123
purB, b1131, prs, b1207
purC, b2476, argG, b3172
purC, b2476, aroA, b908
purC, b2476, aroG, b754
purC, b2476, aroP, b112
purC, b2476, artJ, b860
purC, b2476, codA, b337
purC, b2476, codB, b336
purC, b2476, cvpA, b2313
purC, b2476, cysC, b2750
purC, b2476, cysK, b2414
purC, b2476, cysM, b2421
purC, b2476, cysN, b2751
purC, b2476, gdhA, b1761
purC, b2476, gltD, b3213
purC, b2476, ilvH, b78
purC, b2476, ilvI, b77
purC, b2476, leuL, b75
purC, b2476, livG, b3455
purC, b2476, livK, b3458
purC, b2476, livM, b3456
purC, b2476, lysC, b4024
purC, b2476, metA, b4013
purC, b2476, metC, b3008
purC, b2476, metE, b3829
purC, b2476, metF, b3941
purC, b2476, metQ, b197
purC, b2476, nadA, b750
purC, b2476, nlpA, b3661
purD, b4005, argA, b2818
purD, b4005, argD, b3359
purD, b4005, argH, b3960
purD, b4005, livF, b3454
purD, b4005, livH, b3457
purD, b4005, livK, b3458
purD, b4005, livM, b3456
purD, b4005, purC, b2476
purE, b523, cvpA, b2313
purE, b523, purC, b2476
purF, b2312, argA, b2818
purF, b2312, argD, b3359
purF, b2312, argF, b273
purF, b2312, argG, b3172
purF, b2312, aroA, b908
purF, b2312, aroP, b112
purF, b2312, artJ, b860
purF, b2312, codA, b337
purF, b2312, codB, b336
purF, b2312, cvpA, b2313
purF, b2312, cysM, b2421
purF, b2312, gdhA, b1761
purF, b2312, gltD, b3213
purF, b2312, ilvC, b3774
purF, b2312, ilvI, b77
purF, b2312, livF, b3454
purF, b2312, livG, b3455
purF, b2312, livH, b3457
purF, b2312, livJ, b3460
purF, b2312, livK, b3458
purF, b2312, livM, b3456
purF, b2312, lysA, b2838
purF, b2312, lysC, b4024
purF, b2312, metA, b4013
purF, b2312, metC, b3008
purF, b2312, metE, b3829
purF, b2312, metF, b3941
purF, b2312, metQ, b197
purF, b2312, nadA, b750
purF, b2312, nlpA, b3661
purF, b2312, purC, b2476
purF, b2312, purD, b4005
purF, b2312, purE, b523
purH, b4006, cvpA, b2313
purH, b4006, purC, b2476
purH, b4006, purD, b4005
purH, b4006, purE, b523
purH, b4006, purF, b2312
purK, b522, argA, b2818
purK, b522, argD, b3359
purK, b522, argG, b3172
purK, b522, aroA, b908
purK, b522, aroG, b754
purK, b522, aroP, b112
purK, b522, artJ, b860
purK, b522, codA, b337
purK, b522, codB, b336
purK, b522, cvpA, b2313
purK, b522, gdhA, b1761
purK, b522, gltD, b3213
purK, b522, ilvC, b3774
purK, b522, ilvH, b78
purK, b522, ilvI, b77
purK, b522, leuA, b74
purK, b522, leuB, b73
purK, b522, leuD, b71
purK, b522, livF, b3454
purK, b522, livG, b3455
purK, b522, livH, b3457
purK, b522, livJ, b3460
purK, b522, livK, b3458
purK, b522, livM, b3456
purK, b522, lysC, b4024
purK, b522, metA, b4013
purK, b522, metC, b3008
purK, b522, metE, b3829
purK, b522, metF, b3941
purK, b522, metQ, b197
purK, b522, nadA, b750
purK, b522, nlpA, b3661
purK, b522, purC, b2476
purK, b522, purD, b4005
purK, b522, purE, b523
purK, b522, purF, b2312
purK, b522, purH, b4006
purL, b2557, argD, b3359
purL, b2557, argG, b3172
purL, b2557, aroA, b908
purL, b2557, aroP, b112
purL, b2557, codA, b337
purL, b2557, codB, b336
purL, b2557, cvpA, b2313
purL, b2557, gdhA, b1761
purL, b2557, ilvH, b78
purL, b2557, ilvI, b77
purL, b2557, livG, b3455
purL, b2557, livH, b3457
purL, b2557, livK, b3458
purL, b2557, livM, b3456
purL, b2557, lysC, b4024
purL, b2557, metC, b3008
purL, b2557, metE, b3829
purL, b2557, pntB, b1602
purL, b2557, purC, b2476
purL, b2557, purD, b4005
purL, b2557, purE, b523
purL, b2557, purF, b2312
purL, b2557, purH, b4006
purL, b2557, purK, b522
purM, b2499, argD, b3359
purM, b2499, argG, b3172
purM, b2499, aroP, b112
purM, b2499, carA, b32
purM, b2499, codA, b337
purM, b2499, codB, b336
purM, b2499, cvpA, b2313
purM, b2499, ilvI, b77
purM, b2499, livG, b3455
purM, b2499, livH, b3457
purM, b2499, livK, b3458
purM, b2499, livM, b3456
purM, b2499, lysC, b4024
purM, b2499, metC, b3008
purM, b2499, metE, b3829
purM, b2499, purC, b2476
purM, b2499, purD, b4005
purM, b2499, purE, b523
purM, b2499, purF, b2312
purM, b2499, purH, b4006
purM, b2499, purK, b522
purM, b2499, purL, b2557
purN, b2500, codA, b337
purN, b2500, codB, b336
purN, b2500, cvpA, b2313
purN, b2500, purC, b2476
purN, b2500, purE, b523
purN, b2500, purF, b2312
purN, b2500, purH, b4006
purN, b2500, purK, b522
purN, b2500, purL, b2557
purN, b2500, purM, b2499
purR, b1658, aroH, b1704
purR, b1658, pheP, b576
purR, b1658, purE, b523
purT, b1849, argA, b2818
purT, b1849, argC, b3958
purT, b1849, argD, b3359
purT, b1849, argG, b3172
purT, b1849, aroA, b908
purT, b1849, aroH, b1704
purT, b1849, aroP, b112
purT, b1849, artJ, b860
purT, b1849, codA, b337
purT, b1849, codB, b336
purT, b1849, cvpA, b2313
purT, b1849, cysM, b2421
purT, b1849, gdhA, b1761
purT, b1849, ilvC, b3774
purT, b1849, ilvI, b77
purT, b1849, livG, b3455
purT, b1849, livH, b3457
purT, b1849, livJ, b3460
purT, b1849, livK, b3458
purT, b1849, livM, b3456
purT, b1849, lysC, b4024
purT, b1849, metC, b3008
purT, b1849, metE, b3829
purT, b1849, nadA, b750
purT, b1849, nlpA, b3661
purT, b1849, pntB, b1602
purT, b1849, purC, b2476
purT, b1849, purD, b4005
purT, b1849, purE, b523
purT, b1849, purF, b2312
purT, b1849, purH, b4006
purT, b1849, purK, b522
purT, b1849, purL, b2557
purT, b1849, purM, b2499
purT, b1849, purN, b2500
putA, b1014, aldA, b1415
putA, b1014, cstA, b598
putA, b1014, dadX, b1190
putA, b1014, fumA, b1612
putP, b1015, aldA, b1415
putP, b1015, fumA, b1612
putP, b1015, mglB, b2150
putP, b1015, mglC, b2148
putP, b1015, putA, b1014
puuA, b1297, argT, b2310
puuB, b1301, puuA, b1297
puuC, b1300, puuA, b1297
puuC, b1300, puuB, b1301
puuD, b1298, argT, b2310
puuD, b1298, puuA, b1297
puuD, b1298, puuC, b1300
puuE, b1302, fcl, b2052
puuE, b1302, puuC, b1300
puuP, b1296, puuB, b1301
puuR, b1299, mdtK, b1663
puuR, b1299, puuA, b1297
puuR, b1299, puuC, b1300
puuR, b1299, puuD, b1298
pykA, b1854, dld, b2133
pykA, b1854, frdB, b4153
pykA, b1854, frdC, b4152
pykA, b1854, manA, b1613
pykA, b1854, pepE, b4021
pykA, b1854, pflB, b903
pykF, b1676, adhE, b1241
pykF, b1676, apaG, b50
pykF, b1676, eno, b2779
pykF, b1676, pflB, b903
pykF, b1676, pgi, b4025
pykF, b1676, pgk, b2926
pykF, b1676, ptsI, b2416
pyrB, b4245, carA, b32
pyrB, b4245, carB, b33
pyrB, b4245, codA, b337
pyrB, b4245, codB, b336
pyrB, b4245, purC, b2476
pyrB, b4245, purF, b2312
pyrB, b4245, purH, b4006
pyrB, b4245, purM, b2499
pyrC, b1062, aroA, b908
pyrC, b1062, carA, b32
pyrC, b1062, carB, b33
pyrC, b1062, codA, b337
pyrC, b1062, codB, b336
pyrC, b1062, purC, b2476
pyrC, b1062, purE, b523
pyrC, b1062, purK, b522
pyrC, b1062, purL, b2557
pyrC, b1062, purM, b2499
pyrC, b1062, purT, b1849
pyrC, b1062, pyrB, b4245
pyrD, b945, carA, b32
pyrD, b945, codB, b336
pyrD, b945, cvpA, b2313
pyrD, b945, guaA, b2507
pyrD, b945, guaB, b2508
pyrD, b945, purB, b1131
pyrD, b945, purE, b523
pyrD, b945, purM, b2499
pyrD, b945, pyrC, b1062
pyrE, b3642, glvG, b4556
pyrF, b1281, cld, b2027
pyrF, b1281, emtA, b1193
pyrF, b1281, potA, b1126
pyrF, b1281, pth, b1204
pyrF, b1281, purR, b1658
pyrF, b1281, pyrD, b945
pyrI, b4244, carA, b32
pyrI, b4244, carB, b33
pyrI, b4244, codA, b337
pyrI, b4244, codB, b336
pyrI, b4244, metE, b3829
pyrI, b4244, purC, b2476
pyrI, b4244, purF, b2312
pyrI, b4244, purH, b4006
pyrI, b4244, purM, b2499
pyrI, b4244, pyrB, b4245
pyrI, b4244, pyrC, b1062
pyrL, b4246, carA, b32
pyrL, b4246, carB, b33
pyrL, b4246, codA, b337
pyrL, b4246, codB, b336
pyrL, b4246, cvpA, b2313
pyrL, b4246, purM, b2499
pyrL, b4246, pyrB, b4245
pyrL, b4246, pyrI, b4244
qmcA, b489, gst, b1635
qor, b4051, bfr, b3336
qor, b4051, blc, b4149
qor, b4051, dkgA, b3012
qor, b4051, dps, b812
qor, b4051, elaB, b2266
qor, b4051, fic, b3361
qor, b4051, gadX, b3516
qor, b4051, glgC, b3430
qor, b4051, glgS, b3049
qor, b4051, hdeA, b3510
qor, b4051, hdeB, b3509
qor, b4051, msrA, b4219
qor, b4051, osmE, b1739
qseB, b3025, insM, b4561
qseB, b3025, kbaY, b3137
qseC, b3026, agaB, b3138
qseC, b3026, agaI, b3141
qseC, b3026, bcsA, b3533
qseC, b3026, gspF, b3327
qseC, b3026, gspI, b3330
qseC, b3026, kbaY, b3137
qseC, b3026, qseB, b3025
queA, b405, mrdA, b635
quuQ, b1559, cpsB, b2049
quuQ, b1559, cutC, b1874
quuQ, b1559, peaD, b4508
racC, b1351, kilR, b1352
racR, b1356, dicA, b1570
racR, b1356, hyfB, b2482
raiA, b2597, agp, b1002
raiA, b2597, apt, b469
raiA, b2597, glgS, b3049
raiA, b2597, melR, b4118
rarD, b3819, alx, b3088
rarD, b3819, nepI, b3662
ravA, b3746, ansB, b2957
ravA, b3746, dcuA, b4138
ravA, b3746, dcuC, b621
ravA, b3746, dmsA, b894
ravA, b3746, dmsB, b895
ravA, b3746, frdA, b4154
ravA, b3746, frdB, b4153
ravA, b3746, frdC, b4152
ravA, b3746, hybO, b2997
ravA, b3746, hypA, b2726
ravA, b3746, hypB, b2727
ravA, b3746, hypC, b2728
ravA, b3746, hypD, b2729
ravA, b3746, ompW, b1256
ravA, b3746, pepE, b4021
rbfA, b3167, cdsA, b175
rbfA, b3167, infB, b3168
rbfA, b3167, nusA, b3169
rbfA, b3167, nusG, b3982
rbsA, b3749, nupG, b2964
rbsB, b3751, aphA, b4055
rbsB, b3751, aspA, b4139
rbsB, b3751, dctA, b3528
rbsB, b3751, fucR, b2805
rbsB, b3751, isrB, b4434
rbsB, b3751, lamB, b4036
rbsB, b3751, malE, b4034
rbsB, b3751, malF, b4033
rbsB, b3751, malG, b4032
rbsB, b3751, malK, b4035
rbsB, b3751, malM, b4037
rbsB, b3751, mglA, b2149
rbsB, b3751, mglB, b2150
rbsB, b3751, mtfA, b1976
rbsB, b3751, pck, b3403
rbsB, b3751, rbsA, b3749
rbsC, b3750, aspA, b4139
rbsC, b3750, dctA, b3528
rbsC, b3750, malE, b4034
rbsC, b3750, malF, b4033
rbsC, b3750, malG, b4032
rbsC, b3750, malK, b4035
rbsC, b3750, nupG, b2964
rbsC, b3750, pck, b3403
rbsC, b3750, rbsA, b3749
rbsC, b3750, rbsB, b3751
rbsD, b3748, aspA, b4139
rbsD, b3748, dctA, b3528
rbsD, b3748, nupG, b2964
rbsD, b3748, rbsA, b3749
rbsD, b3748, rbsB, b3751
rbsD, b3748, rbsC, b3750
rbsK, b3752, aphA, b4055
rbsK, b3752, nupG, b2964
rbsK, b3752, rbsA, b3749
rbsK, b3752, rbsB, b3751
rbsK, b3752, rbsC, b3750
rbsK, b3752, rbsD, b3748
rbsR, b3753, fsaB, b3946
rbsR, b3753, gntK, b3437
rbsR, b3753, malF, b4033
rbsR, b3753, malG, b4032
rbsR, b3753, malK, b4035
rbsR, b3753, nupG, b2964
rbsR, b3753, ptsA, b3947
rbsR, b3753, rbsA, b3749
rbsR, b3753, rbsB, b3751
rbsR, b3753, rbsC, b3750
rbsR, b3753, rbsK, b3752
rcsA, b1951, fliQ, b1949
rcsA, b1951, fliR, b1950
rcsA, b1951, intG, b1936
rcsB, b2217, intA, b2622
rcsC, b2218, cls, b1249
rcsC, b2218, lolE, b1118
rcsD, b2216, rcsB, b2217
rdoA, b3859, glpG, b3424
recA, b2699, dinB, b231
recA, b2699, dinD, b3645
recA, b2699, dinF, b4044
recA, b2699, dinG, b799
recA, b2699, dinI, b1061
recA, b2699, dinQ, b4613
recA, b2699, intE, b1140
recA, b2699, lexA, b4043
recA, b2699, polB, b60
recF, b3700, mreC, b3250
recJ, b2892, ispD, b2747
recN, b2616, araJ, b396
recN, b2616, dinB, b231
recN, b2616, dinD, b3645
recN, b2616, dinF, b4044
recN, b2616, dinG, b799
recN, b2616, dinI, b1061
recN, b2616, intE, b1140
recN, b2616, lexA, b4043
recN, b2616, polB, b60
recN, b2616, recA, b2699
recQ, b3822, ampC, b4150
recQ, b3822, birA, b3973
recQ, b3822, cdh, b3918
recQ, b3822, priA, b3935
recQ, b3822, recG, b3652
recT, b1349, recE, b1350
recX, b2698, dinB, b231
recX, b2698, dinD, b3645
recX, b2698, dinF, b4044
recX, b2698, dinG, b799
recX, b2698, dinI, b1061
recX, b2698, intE, b1140
recX, b2698, lexA, b4043
recX, b2698, polB, b60
recX, b2698, recA, b2699
recX, b2698, recN, b2616
relA, b2784, chpR, b2783
relB, b1564, chpS, b4224
relB, b1564, dinJ, b226
relB, b1564, hokD, b1562
relB, b1564, mqsR, b3022
relE, b1563, chpS, b4224
relE, b1563, dinJ, b226
relE, b1563, erpA, b156
relE, b1563, hokD, b1562
relE, b1563, mqsR, b3022
relE, b1563, relB, b1564
renD, b542, ascB, b2716
renD, b542, cmtA, b2933
renD, b542, cpsB, b2049
renD, b542, frwD, b3953
renD, b542, insD, b1578
renD, b542, pawZ, b4643
renD, b542, peaD, b4508
rep, b3778, alr, b4053
rep, b3778, cdh, b3918
rep, b3778, insG, b4278
rep, b3778, mnmE, b3706
rep, b3778, poxA, b4155
rfaD, b3619, pepP, b2908
rfaD, b3619, pepQ, b3847
rfaF, b3620, psd, b4160
rfaF, b3620, rfaC, b3621
rfaF, b3620, rfaD, b3619
rfaG, b3631, ftsY, b3464
rfaG, b3631, rfaB, b3628
rfaH, b3842, deaD, b3162
rfaH, b3842, mnmG, b3741
rfaH, b3842, nudE, b3397
rfaH, b3842, rdlD, b4454
rfaI, b3627, rfaB, b3628
rfaI, b3627, rfaG, b3631
rfaJ, b3626, rfaB, b3628
rfaJ, b3626, rfaG, b3631
rfaJ, b3626, rfaI, b3627
rfaL, b3622, folK, b142
rfaL, b3622, hsdS, b4348
rfaL, b3622, rfaC, b3621
rfaP, b3630, rfaB, b3628
rfaP, b3630, rfaG, b3631
rfaP, b3630, rfaI, b3627
rfaP, b3630, rfaJ, b3626
rfaQ, b3632, ftsY, b3464
rfaQ, b3632, rfaB, b3628
rfaQ, b3632, rfaG, b3631
rfaQ, b3632, rfaI, b3627
rfaQ, b3632, rfaJ, b3626
rfaQ, b3632, rfaP, b3630
rfaS, b3629, rfaB, b3628
rfaS, b3629, rfaG, b3631
rfaS, b3629, rfaI, b3627
rfaS, b3629, rfaJ, b3626
rfaS, b3629, rfaP, b3630
rfaS, b3629, rfaQ, b3632
rfaY, b3625, rfaB, b3628
rfaY, b3625, rfaG, b3631
rfaY, b3625, rfaI, b3627
rfaY, b3625, rfaJ, b3626
rfaY, b3625, rfaP, b3630
rfaY, b3625, rfaQ, b3632
rfaY, b3625, rfaS, b3629
rfaZ, b3624, rfaB, b3628
rfaZ, b3624, rfaG, b3631
rfaZ, b3624, rfaI, b3627
rfaZ, b3624, rfaJ, b3626
rfaZ, b3624, rfaP, b3630
rfaZ, b3624, rfaQ, b3632
rfaZ, b3624, rfaS, b3629
rfaZ, b3624, rfaY, b3625
rfbA, b2039, glf, b2036
rfbB, b2041, accB, b3255
rfbB, b2041, glf, b2036
rfbB, b2041, rfbA, b2039
rfbC, b2038, glf, b2036
rfbC, b2038, rfbA, b2039
rfbC, b2038, rfbB, b2041
rfbD, b2040, accB, b3255
rfbD, b2040, glf, b2036
rfbD, b2040, rfbA, b2039
rfbD, b2040, rfbB, b2041
rfbD, b2040, rfbC, b2038
rfbX, b2037, glf, b2036
rfbX, b2037, rfbA, b2039
rfbX, b2037, rfbB, b2041
rfbX, b2037, rfbC, b2038
rfbX, b2037, rfbD, b2040
rfc, b2035, glf, b2036
rfc, b2035, rfbA, b2039
rfc, b2035, rfbB, b2041
rfc, b2035, rfbC, b2038
rfc, b2035, rfbD, b2040
rfc, b2035, rfbX, b2037
rfe, b3784, mreD, b3249
rffC, b3790, mreC, b3250
rffC, b3790, rffA, b3791
rffD, b3787, kup, b3747
rffD, b3787, rfe, b3784
rffE, b3786, dnaB, b4052
rffE, b3786, fecE, b4287
rffE, b3786, gpp, b3779
rffE, b3786, kup, b3747
rffE, b3786, mreD, b3249
rffE, b3786, rfaF, b3620
rffE, b3786, rfe, b3784
rffE, b3786, rffD, b3787
rffG, b3788, fecD, b4288
rffG, b3788, kup, b3747
rffG, b3788, mreD, b3249
rffG, b3788, rfe, b3784
rffG, b3788, rffA, b3791
rffG, b3788, rffD, b3787
rffG, b3788, rffE, b3786
rffH, b3789, envZ, b3404
rffH, b3789, fecC, b4289
rffH, b3789, kup, b3747
rffH, b3789, rffC, b3790
rffH, b3789, rffD, b3787
rffH, b3789, rffE, b3786
rffH, b3789, rffG, b3788
rffM, b3794, rffA, b3791
rffM, b3794, rffG, b3788
rhaA, b3903, aaeB, b3240
rhaB, b3904, rhaA, b3903
rhaD, b3902, frvA, b3900
rhaD, b3902, frvR, b3897
rhaD, b3902, gspE, b3326
rhaD, b3902, gspF, b3327
rhaD, b3902, gspG, b3328
rhaD, b3902, gspI, b3330
rhaD, b3902, kbaY, b3137
rhaD, b3902, mdtO, b4081
rhaD, b3902, phnI, b4099
rhaD, b3902, phnN, b4094
rhaD, b3902, qseC, b3026
rhaM, b3901, frvR, b3897
rhaM, b3901, hofQ, b3391
rhaM, b3901, kbaY, b3137
rhaM, b3901, mdtP, b4080
rhaM, b3901, pflD, b3951
rhaM, b3901, phnN, b4094
rhaM, b3901, rhaD, b3902
rhaR, b3906, agaB, b3138
rhaR, b3906, gspF, b3327
rhaR, b3906, gspJ, b3331
rhaR, b3906, mdtL, b3710
rhaS, b3905, agaS, b3136
rhaS, b3905, gspF, b3327
rhaS, b3905, gspG, b3328
rhaS, b3905, gspH, b3329
rhaS, b3905, gspI, b3330
rhaS, b3905, rhaD, b3902
rhaS, b3905, rhaR, b3906
rhaT, b3907, agaD, b3140
rhaT, b3907, gspJ, b3331
rhaT, b3907, mdtL, b3710
rhaT, b3907, rhaR, b3906
rhaT, b3907, rhaS, b3905
rhlB, b3780, gpp, b3779
rhlB, b3780, rfe, b3784
rhsB, b3482, bglB, b3721
rhsC, b700, ada, b2213
rhsC, b700, bioA, b774
rhsC, b700, ccmA, b2201
rhsC, b700, cpsB, b2049
rhsC, b700, fcl, b2052
rhsC, b700, fdrA, b518
rhsC, b700, fsaA, b825
rhsC, b700, glxK, b514
rhsC, b700, insN, b4587
rhsC, b700, lafU, b230
rhsC, b700, narQ, b2469
rhsC, b700, puuE, b1302
rhsD, b497, intD, b537
rhsE, b1456, chbR, b1735
rhsE, b1456, rem, b1561
rhtB, b3824, gdhA, b1761
rhtB, b3824, gltD, b3213
rhtB, b3824, ilvH, b78
rhtB, b3824, ilvI, b77
rhtB, b3824, leuC, b72
rhtB, b3824, leuD, b71
rhtB, b3824, leuL, b75
rhtB, b3824, nadB, b2574
rhtC, b3823, ppc, b3956
ribC, b1662, cls, b1249
ribC, b1662, cybB, b1418
ribC, b1662, dcp, b1538
ribC, b1662, elaA, b2267
ribC, b1662, galU, b1236
ribC, b1662, gloA, b1651
ribC, b1662, grxD, b1654
ribC, b1662, holE, b1842
ribC, b1662, nadE, b1740
ribC, b1662, nlpC, b1708
ribC, b1662, pdxK, b2418
ribC, b1662, pgsA, b1912
ribD, b414, nrdR, b413
ribE, b415, nusB, b416
ribF, b25, lspA, b27
rihA, b651, aphA, b4055
rihA, b651, aspA, b4139
rihA, b651, cpdB, b4213
rihA, b651, dgsA, b1594
rihA, b651, dsdX, b2365
rihA, b651, frdA, b4154
rihA, b651, fucR, b2805
rihA, b651, gcvH, b2904
rihA, b651, lamB, b4036
rihA, b651, malE, b4034
rihA, b651, malK, b4035
rihA, b651, mgsA, b963
rihA, b651, nagB, b678
rihA, b651, nanA, b3225
rihA, b651, nanT, b3224
rihA, b651, pck, b3403
rihA, b651, pepE, b4021
rihA, b651, pspE, b1308
rihA, b651, rbsB, b3751
rihA, b651, rbsC, b3750
rihA, b651, rbsK, b3752
rihB, b2162, abgA, b1338
rihB, b2162, cpsB, b2049
rihB, b2162, cpsG, b2048
rihB, b2162, eutS, b2462
rihB, b2162, fcl, b2052
rihB, b2162, fryB, b2387
rihB, b2162, glxR, b509
rihB, b2162, gmd, b2053
rihB, b2162, psuK, b2166
rihC, b30, aspA, b4139
rihC, b30, cpdB, b4213
rihC, b30, dctA, b3528
rihC, b30, fucI, b2802
rihC, b30, fucK, b2803
rihC, b30, fucP, b2801
rihC, b30, gutQ, b2708
rihC, b30, nanA, b3225
rihC, b30, pck, b3403
rihC, b30, pspE, b1308
rihC, b30, rbsB, b3751
rihC, b30, rihA, b651
rimI, b4373, holD, b4372
rimJ, b1066, clpS, b881
rimJ, b1066, elaA, b2267
rimJ, b1066, fucU, b2804
rimJ, b1066, ghrA, b1033
rimJ, b1066, mgsA, b963
rimJ, b1066, phoP, b1130
rimJ, b1066, ribC, b1662
rimK, b852, nfsA, b851
rimL, b1427, gst, b1635
rimL, b1427, mpaA, b1326
rimM, b2608, fusA, b3340
rimM, b2608, priB, b4201
rimN, b3282, aroE, b3281
rlmF, b807, cmr, b842
rlmF, b807, lpxK, b915
rlmF, b807, pabC, b1096
rlmF, b807, pheP, b576
rlmG, b3084, deaD, b3162
rlmL, b948, msbA, b914
rlmL, b948, potA, b1126
rlmN, b2517, apt, b469
rlmN, b2517, miaB, b661
rlmN, b2517, prfC, b4375
rlmN, b2517, queA, b405
rlpB, b641, leuS, b642
rluA, b58, hepA, b59
rluC, b1086, apt, b469
rluC, b1086, potA, b1126
rluC, b1086, rluB, b1269
rluE, b1135, nudJ, b1134
rmf, b953, cspD, b880
rmf, b953, glmY, b4441
rmf, b953, nlpD, b2742
rmuC, b3832, dinD, b3645
rmuC, b3832, rbsA, b3749
rmuC, b3832, rbsC, b3750
rmuC, b3832, rbsD, b3748
rmuC, b3832, recN, b2616
rmuC, b3832, recX, b2698
rnb, b1286, ansA, b1767
rnb, b1286, asnS, b930
rnb, b1286, guaA, b2507
rnb, b1286, lysP, b2156
rnb, b1286, nhaB, b1186
rnb, b1286, pncA, b1768
rnb, b1286, potA, b1126
rnb, b1286, potB, b1125
rnb, b1286, potC, b1124
rnb, b1286, prc, b1830
rnb, b1286, purB, b1131
rnb, b1286, purU, b1232
rnb, b1286, pyrC, b1062
rnb, b1286, pyrD, b945
rnb, b1286, pyrF, b1281
rnc, b2567, ftsB, b2748
rnd, b1804, apbE, b2214
rnd, b1804, dusC, b2140
rnd, b1804, ligA, b2411
rnd, b1804, lpxK, b915
rnd, b1804, potA, b1126
rnd, b1804, rluC, b1086
rne, b1084, mraY, b87
rnhB, b183, dnaE, b184
rnhB, b183, lpxB, b182
rnhB, b183, mreC, b3250
rnhB, b183, parE, b3030
rnhB, b183, queA, b405
rnhB, b183, rffE, b3786
rnlA, b2630, gcvA, b2808
rnpA, b3704, dnaN, b3701
rnpA, b3704, holD, b4372
rnpA, b3704, mnmG, b3741
rnpA, b3704, prfC, b4375
rnpA, b3704, queA, b405
rnpA, b3704, rho, b3783
rnpA, b3704, rmf, b953
rnpA, b3704, rnhB, b183
rnpB, b3123, ffs, b455
rnpB, b3123, hisR, b3797
rnt, b1652, pyrF, b1281
rnt, b1652, rnd, b1804
rob, b4396, exuR, b3094
rpe, b3386, gph, b3385
rph, b3643, dut, b3640
rpiB, b4090, alsB, b4088
rpiB, b4090, gntT, b3415
rpiR, b4089, cytR, b3934
rplA, b3984, priB, b4201
rplA, b3984, rimM, b2608
rplB, b3317, priB, b4201
rplC, b3320, priB, b4201
rplC, b3320, rimM, b2608
rplC, b3320, rnpA, b3704
rplC, b3320, rplA, b3984
rplC, b3320, rplB, b3317
rplD, b3319, priB, b4201
rplD, b3319, rplA, b3984
rplD, b3319, rplB, b3317
rplD, b3319, rplC, b3320
rplE, b3308, rplB, b3317
rplE, b3308, rplC, b3320
rplE, b3308, rplD, b3319
rplF, b3305, priB, b4201
rplF, b3305, rimM, b2608
rplF, b3305, rplB, b3317
rplF, b3305, rplC, b3320
rplF, b3305, rplD, b3319
rplF, b3305, rplE, b3308
rplI, b4203, dusB, b3260
rplI, b4203, priB, b4201
rplI, b4203, rplA, b3984
rplJ, b3985, priB, b4201
rplJ, b3985, rimM, b2608
rplJ, b3985, rplA, b3984
rplJ, b3985, rplI, b4203
rplK, b3983, priB, b4201
rplK, b3983, rimM, b2608
rplK, b3983, rplA, b3984
rplK, b3983, rplC, b3320
rplK, b3983, rplD, b3319
rplK, b3983, rplJ, b3985
rplL, b3986, rplA, b3984
rplL, b3986, rplJ, b3985
rplL, b3986, rplK, b3983
rplM, b3231, dusB, b3260
rplM, b3231, priB, b4201
rplM, b3231, rimM, b2608
rplM, b3231, rnpA, b3704
rplM, b3231, rplA, b3984
rplM, b3231, rplB, b3317
rplM, b3231, rplC, b3320
rplM, b3231, rplD, b3319
rplM, b3231, rplI, b4203
rplM, b3231, rplJ, b3985
rplM, b3231, rplK, b3983
rplN, b3310, rimM, b2608
rplN, b3310, rplC, b3320
rplN, b3310, rplE, b3308
rplN, b3310, rplF, b3305
rplO, b3301, rplB, b3317
rplO, b3301, rplC, b3320
rplO, b3301, rplD, b3319
rplO, b3301, rplE, b3308
rplO, b3301, rplF, b3305
rplO, b3301, rplJ, b3985
rplP, b3313, infB, b3168
rplP, b3313, priB, b4201
rplP, b3313, rplA, b3984
rplP, b3313, rplB, b3317
rplP, b3313, rplC, b3320
rplP, b3313, rplD, b3319
rplP, b3313, rplF, b3305
rplP, b3313, rplI, b4203
rplP, b3313, rplJ, b3985
rplP, b3313, rplM, b3231
rplP, b3313, rplO, b3301
rplQ, b3294, dusB, b3260
rplQ, b3294, fis, b3261
rplQ, b3294, rplA, b3984
rplQ, b3294, rplI, b4203
rplQ, b3294, rplJ, b3985
rplQ, b3294, rplP, b3313
rplR, b3304, priB, b4201
rplR, b3304, rplB, b3317
rplR, b3304, rplC, b3320
rplR, b3304, rplD, b3319
rplR, b3304, rplE, b3308
rplR, b3304, rplF, b3305
rplR, b3304, rplJ, b3985
rplR, b3304, rplN, b3310
rplR, b3304, rplO, b3301
rplR, b3304, rplP, b3313
rplS, b2606, fis, b3261
rplS, b2606, rplI, b4203
rplS, b2606, rplP, b3313
rplS, b2606, rplQ, b3294
rplT, b1716, infC, b1718
rplT, b1716, rplS, b2606
rplU, b3186, dusB, b3260
rplU, b3186, priB, b4201
rplU, b3186, rplA, b3984
rplU, b3186, rplM, b3231
rplV, b3315, priB, b4201
rplV, b3315, rplB, b3317
rplV, b3315, rplC, b3320
rplV, b3315, rplD, b3319
rplV, b3315, rplE, b3308
rplV, b3315, rplF, b3305
rplV, b3315, rplM, b3231
rplV, b3315, rplO, b3301
rplV, b3315, rplP, b3313
rplV, b3315, rplR, b3304
rplW, b3318, priB, b4201
rplW, b3318, rplA, b3984
rplW, b3318, rplB, b3317
rplW, b3318, rplC, b3320
rplW, b3318, rplD, b3319
rplW, b3318, rplE, b3308
rplW, b3318, rplF, b3305
rplW, b3318, rplM, b3231
rplW, b3318, rplP, b3313
rplW, b3318, rplR, b3304
rplW, b3318, rplV, b3315
rplX, b3309, priB, b4201
rplX, b3309, rimM, b2608
rplX, b3309, rplA, b3984
rplX, b3309, rplC, b3320
rplX, b3309, rplD, b3319
rplX, b3309, rplE, b3308
rplX, b3309, rplF, b3305
rplX, b3309, rplK, b3983
rplX, b3309, rplN, b3310
rplX, b3309, rplO, b3301
rplX, b3309, rplR, b3304
rplX, b3309, rplW, b3318
rplY, b2185, rplM, b3231
rplY, b2185, rplU, b3186
rpmA, b3185, dusB, b3260
rpmA, b3185, fis, b3261
rpmA, b3185, murA, b3189
rpmA, b3185, nusG, b3982
rpmA, b3185, priB, b4201
rpmA, b3185, rplI, b4203
rpmA, b3185, rplU, b3186
rpmB, b3637, rplA, b3984
rpmB, b3637, rplJ, b3985
rpmB, b3637, rplK, b3983
rpmB, b3637, rplM, b3231
rpmB, b3637, rplU, b3186
rpmB, b3637, rpmA, b3185
rpmC, b3312, infB, b3168
rpmC, b3312, priB, b4201
rpmC, b3312, rplB, b3317
rpmC, b3312, rplC, b3320
rpmC, b3312, rplD, b3319
rpmC, b3312, rplI, b4203
rpmC, b3312, rplJ, b3985
rpmC, b3312, rplM, b3231
rpmC, b3312, rplO, b3301
rpmC, b3312, rplP, b3313
rpmC, b3312, rplQ, b3294
rpmC, b3312, rplR, b3304
rpmC, b3312, rplS, b2606
rpmC, b3312, rplV, b3315
rpmC, b3312, rplW, b3318
rpmD, b3302, priB, b4201
rpmD, b3302, rplB, b3317
rpmD, b3302, rplC, b3320
rpmD, b3302, rplD, b3319
rpmD, b3302, rplE, b3308
rpmD, b3302, rplF, b3305
rpmD, b3302, rplJ, b3985
rpmD, b3302, rplO, b3301
rpmD, b3302, rplP, b3313
rpmD, b3302, rplR, b3304
rpmD, b3302, rplV, b3315
rpmD, b3302, rplX, b3309
rpmD, b3302, rpmC, b3312
rpmF, b1089, psrD, b4418
rpmG, b3636, rplS, b2606
rpmG, b3636, rpmB, b3637
rpmH, b3703, dusB, b3260
rpmH, b3703, dut, b3640
rpmH, b3703, prfC, b4375
rpmH, b3703, priB, b4201
rpmH, b3703, rnpA, b3704
rpmH, b3703, rplC, b3320
rpmH, b3703, rplI, b4203
rpmH, b3703, rplM, b3231
rpmH, b3703, rpmB, b3637
rpmI, b1717, infC, b1718
rpmI, b1717, rplS, b2606
rpmI, b1717, rplT, b1716
rpmJ, b3299, rplO, b3301
rpoA, b3295, rplA, b3984
rpoA, b3295, rplC, b3320
rpoA, b3295, rplD, b3319
rpoA, b3295, rplJ, b3985
rpoA, b3295, rplL, b3986
rpoA, b3295, rplO, b3301
rpoA, b3295, rplP, b3313
rpoA, b3295, rplQ, b3294
rpoA, b3295, rplR, b3304
rpoA, b3295, rplV, b3315
rpoA, b3295, rpmC, b3312
rpoA, b3295, rpmD, b3302
rpoA, b3295, rpmJ, b3299
rpoB, b3987, aceE, b114
rpoD, b3067, hepA, b59
rpoH, b3461, ftsE, b3463
rpoN, b3202, glnE, b3053
rpoN, b3202, hpf, b3203
rpoN, b3202, ptsN, b3204
rpoS, b2741, nlpD, b2742
rpoZ, b3649, gmk, b3648
rpoZ, b3649, rpmH, b3703
rpsA, b911, rplM, b3231
rpsB, b169, priB, b4201
rpsB, b169, pyrH, b171
rpsB, b169, rplA, b3984
rpsB, b169, rplI, b4203
rpsB, b169, rplJ, b3985
rpsB, b169, rplM, b3231
rpsB, b169, rplP, b3313
rpsB, b169, rpmA, b3185
rpsB, b169, rpmC, b3312
rpsC, b3314, priB, b4201
rpsC, b3314, rplA, b3984
rpsC, b3314, rplB, b3317
rpsC, b3314, rplC, b3320
rpsC, b3314, rplD, b3319
rpsC, b3314, rplF, b3305
rpsC, b3314, rplI, b4203
rpsC, b3314, rplJ, b3985
rpsC, b3314, rplM, b3231
rpsC, b3314, rplO, b3301
rpsC, b3314, rplP, b3313
rpsC, b3314, rplQ, b3294
rpsC, b3314, rplR, b3304
rpsC, b3314, rplS, b2606
rpsC, b3314, rplV, b3315
rpsC, b3314, rplW, b3318
rpsC, b3314, rpmC, b3312
rpsC, b3314, rpmD, b3302
rpsC, b3314, rpoA, b3295
rpsC, b3314, rpsB, b169
rpsD, b3296, priB, b4201
rpsD, b3296, rplA, b3984
rpsD, b3296, rplK, b3983
rpsD, b3296, rplO, b3301
rpsD, b3296, rplQ, b3294
rpsD, b3296, rpmD, b3302
rpsD, b3296, rpmJ, b3299
rpsD, b3296, rpoA, b3295
rpsD, b3296, rpsB, b169
rpsD, b3296, rpsC, b3314
rpsE, b3303, priB, b4201
rpsE, b3303, rplB, b3317
rpsE, b3303, rplC, b3320
rpsE, b3303, rplD, b3319
rpsE, b3303, rplE, b3308
rpsE, b3303, rplF, b3305
rpsE, b3303, rplJ, b3985
rpsE, b3303, rplN, b3310
rpsE, b3303, rplO, b3301
rpsE, b3303, rplP, b3313
rpsE, b3303, rplR, b3304
rpsE, b3303, rplV, b3315
rpsE, b3303, rplW, b3318
rpsE, b3303, rplX, b3309
rpsE, b3303, rpmC, b3312
rpsE, b3303, rpmD, b3302
rpsE, b3303, rpoA, b3295
rpsE, b3303, rpsC, b3314
rpsF, b4200, dusB, b3260
rpsF, b4200, priB, b4201
rpsF, b4200, rimM, b2608
rpsF, b4200, rnpA, b3704
rpsF, b4200, rplA, b3984
rpsF, b4200, rplB, b3317
rpsF, b4200, rplC, b3320
rpsF, b4200, rplD, b3319
rpsF, b4200, rplF, b3305
rpsF, b4200, rplI, b4203
rpsF, b4200, rplJ, b3985
rpsF, b4200, rplK, b3983
rpsF, b4200, rplM, b3231
rpsF, b4200, rplP, b3313
rpsF, b4200, rplR, b3304
rpsF, b4200, rplU, b3186
rpsF, b4200, rplV, b3315
rpsF, b4200, rplW, b3318
rpsF, b4200, rplX, b3309
rpsF, b4200, rpmC, b3312
rpsF, b4200, rpmD, b3302
rpsF, b4200, rpmH, b3703
rpsF, b4200, rpsB, b169
rpsF, b4200, rpsC, b3314
rpsF, b4200, rpsE, b3303
rpsG, b3341, fusA, b3340
rpsG, b3341, priB, b4201
rpsG, b3341, rimM, b2608
rpsG, b3341, rplF, b3305
rpsH, b3306, priB, b4201
rpsH, b3306, rimM, b2608
rpsH, b3306, rplB, b3317
rpsH, b3306, rplC, b3320
rpsH, b3306, rplD, b3319
rpsH, b3306, rplE, b3308
rpsH, b3306, rplF, b3305
rpsH, b3306, rplN, b3310
rpsH, b3306, rplO, b3301
rpsH, b3306, rplP, b3313
rpsH, b3306, rplR, b3304
rpsH, b3306, rplV, b3315
rpsH, b3306, rplW, b3318
rpsH, b3306, rplX, b3309
rpsH, b3306, rpmD, b3302
rpsH, b3306, rpsC, b3314
rpsH, b3306, rpsE, b3303
rpsH, b3306, rpsF, b4200
rpsI, b3230, dusB, b3260
rpsI, b3230, efp, b4147
rpsI, b3230, murA, b3189
rpsI, b3230, priB, b4201
rpsI, b3230, rnpA, b3704
rpsI, b3230, rplA, b3984
rpsI, b3230, rplB, b3317
rpsI, b3230, rplC, b3320
rpsI, b3230, rplD, b3319
rpsI, b3230, rplI, b4203
rpsI, b3230, rplJ, b3985
rpsI, b3230, rplK, b3983
rpsI, b3230, rplM, b3231
rpsI, b3230, rplO, b3301
rpsI, b3230, rplP, b3313
rpsI, b3230, rplS, b2606
rpsI, b3230, rplU, b3186
rpsI, b3230, rplV, b3315
rpsI, b3230, rplW, b3318
rpsI, b3230, rpmA, b3185
rpsI, b3230, rpmC, b3312
rpsI, b3230, rpmD, b3302
rpsI, b3230, rpmH, b3703
rpsI, b3230, rpoA, b3295
rpsI, b3230, rpsC, b3314
rpsI, b3230, rpsE, b3303
rpsI, b3230, rpsF, b4200
rpsJ, b3321, priB, b4201
rpsJ, b3321, rimM, b2608
rpsJ, b3321, rplA, b3984
rpsJ, b3321, rplB, b3317
rpsJ, b3321, rplC, b3320
rpsJ, b3321, rplD, b3319
rpsJ, b3321, rplE, b3308
rpsJ, b3321, rplF, b3305
rpsJ, b3321, rplK, b3983
rpsJ, b3321, rplM, b3231
rpsJ, b3321, rplP, b3313
rpsJ, b3321, rplR, b3304
rpsJ, b3321, rplV, b3315
rpsJ, b3321, rplW, b3318
rpsJ, b3321, rplX, b3309
rpsJ, b3321, rpmC, b3312
rpsJ, b3321, rpmD, b3302
rpsJ, b3321, rpsC, b3314
rpsJ, b3321, rpsE, b3303
rpsJ, b3321, rpsF, b4200
rpsJ, b3321, rpsH, b3306
rpsJ, b3321, rpsI, b3230
rpsK, b3297, rplC, b3320
rpsK, b3297, rplD, b3319
rpsK, b3297, rplF, b3305
rpsK, b3297, rplO, b3301
rpsK, b3297, rplV, b3315
rpsK, b3297, rpmD, b3302
rpsK, b3297, rpmJ, b3299
rpsK, b3297, rpoA, b3295
rpsK, b3297, rpsD, b3296
rpsK, b3297, rpsE, b3303
rpsK, b3297, rpsH, b3306
rpsK, b3297, rpsJ, b3321
rpsL, b3342, fusA, b3340
rpsL, b3342, priB, b4201
rpsL, b3342, rimM, b2608
rpsL, b3342, rplA, b3984
rpsL, b3342, rplJ, b3985
rpsL, b3342, rpsG, b3341
rpsM, b3298, rplF, b3305
rpsM, b3298, rplO, b3301
rpsM, b3298, rpmD, b3302
rpsM, b3298, rpmJ, b3299
rpsM, b3298, rpoA, b3295
rpsM, b3298, rpsD, b3296
rpsM, b3298, rpsE, b3303
rpsM, b3298, rpsH, b3306
rpsM, b3298, rpsK, b3297
rpsN, b3307, priB, b4201
rpsN, b3307, rimM, b2608
rpsN, b3307, rplA, b3984
rpsN, b3307, rplB, b3317
rpsN, b3307, rplC, b3320
rpsN, b3307, rplD, b3319
rpsN, b3307, rplE, b3308
rpsN, b3307, rplF, b3305
rpsN, b3307, rplJ, b3985
rpsN, b3307, rplK, b3983
rpsN, b3307, rplM, b3231
rpsN, b3307, rplN, b3310
rpsN, b3307, rplO, b3301
rpsN, b3307, rplP, b3313
rpsN, b3307, rplR, b3304
rpsN, b3307, rplV, b3315
rpsN, b3307, rplW, b3318
rpsN, b3307, rplX, b3309
rpsN, b3307, rpmD, b3302
rpsN, b3307, rpsC, b3314
rpsN, b3307, rpsE, b3303
rpsN, b3307, rpsF, b4200
rpsN, b3307, rpsH, b3306
rpsN, b3307, rpsI, b3230
rpsN, b3307, rpsJ, b3321
rpsO, b3165, rplI, b4203
rpsO, b3165, rplM, b3231
rpsO, b3165, rplQ, b3294
rpsO, b3165, rplS, b2606
rpsO, b3165, rpmA, b3185
rpsO, b3165, rpmC, b3312
rpsO, b3165, rpsI, b3230
rpsP, b2609, priB, b4201
rpsP, b2609, rimM, b2608
rpsP, b2609, rnpA, b3704
rpsP, b2609, rplA, b3984
rpsP, b2609, rplC, b3320
rpsP, b2609, rplD, b3319
rpsP, b2609, rplF, b3305
rpsP, b2609, rplJ, b3985
rpsP, b2609, rplK, b3983
rpsP, b2609, rplM, b3231
rpsP, b2609, rplN, b3310
rpsP, b2609, rplX, b3309
rpsP, b2609, rpmH, b3703
rpsP, b2609, rpsF, b4200
rpsP, b2609, rpsG, b3341
rpsP, b2609, rpsH, b3306
rpsP, b2609, rpsI, b3230
rpsP, b2609, rpsJ, b3321
rpsP, b2609, rpsN, b3307
rpsQ, b3311, dusB, b3260
rpsQ, b3311, infB, b3168
rpsQ, b3311, priB, b4201
rpsQ, b3311, rbfA, b3167
rpsQ, b3311, rplA, b3984
rpsQ, b3311, rplB, b3317
rpsQ, b3311, rplC, b3320
rpsQ, b3311, rplD, b3319
rpsQ, b3311, rplI, b4203
rpsQ, b3311, rplJ, b3985
rpsQ, b3311, rplL, b3986
rpsQ, b3311, rplM, b3231
rpsQ, b3311, rplO, b3301
rpsQ, b3311, rplP, b3313
rpsQ, b3311, rplQ, b3294
rpsQ, b3311, rplR, b3304
rpsQ, b3311, rplS, b2606
rpsQ, b3311, rplV, b3315
rpsQ, b3311, rplW, b3318
rpsQ, b3311, rpmA, b3185
rpsQ, b3311, rpmC, b3312
rpsQ, b3311, rpmD, b3302
rpsQ, b3311, rpmH, b3703
rpsQ, b3311, rpoA, b3295
rpsQ, b3311, rpsB, b169
rpsQ, b3311, rpsC, b3314
rpsQ, b3311, rpsD, b3296
rpsQ, b3311, rpsE, b3303
rpsQ, b3311, rpsF, b4200
rpsQ, b3311, rpsI, b3230
rpsQ, b3311, rpsJ, b3321
rpsQ, b3311, rpsO, b3165
rpsR, b4202, dusB, b3260
rpsR, b4202, priB, b4201
rpsR, b4202, rimM, b2608
rpsR, b4202, rplA, b3984
rpsR, b4202, rplB, b3317
rpsR, b4202, rplC, b3320
rpsR, b4202, rplD, b3319
rpsR, b4202, rplI, b4203
rpsR, b4202, rplJ, b3985
rpsR, b4202, rplK, b3983
rpsR, b4202, rplM, b3231
rpsR, b4202, rplP, b3313
rpsR, b4202, rplQ, b3294
rpsR, b4202, rplS, b2606
rpsR, b4202, rplV, b3315
rpsR, b4202, rplW, b3318
rpsR, b4202, rpmA, b3185
rpsR, b4202, rpmC, b3312
rpsR, b4202, rpmD, b3302
rpsR, b4202, rpmH, b3703
rpsR, b4202, rpsB, b169
rpsR, b4202, rpsC, b3314
rpsR, b4202, rpsF, b4200
rpsR, b4202, rpsI, b3230
rpsR, b4202, rpsJ, b3321
rpsR, b4202, rpsO, b3165
rpsR, b4202, rpsP, b2609
rpsR, b4202, rpsQ, b3311
rpsS, b3316, priB, b4201
rpsS, b3316, rplB, b3317
rpsS, b3316, rplC, b3320
rpsS, b3316, rplD, b3319
rpsS, b3316, rplE, b3308
rpsS, b3316, rplF, b3305
rpsS, b3316, rplM, b3231
rpsS, b3316, rplO, b3301
rpsS, b3316, rplP, b3313
rpsS, b3316, rplR, b3304
rpsS, b3316, rplV, b3315
rpsS, b3316, rplW, b3318
rpsS, b3316, rpmC, b3312
rpsS, b3316, rpmD, b3302
rpsS, b3316, rpoA, b3295
rpsS, b3316, rpsC, b3314
rpsS, b3316, rpsE, b3303
rpsS, b3316, rpsF, b4200
rpsS, b3316, rpsH, b3306
rpsS, b3316, rpsI, b3230
rpsS, b3316, rpsJ, b3321
rpsS, b3316, rpsK, b3297
rpsS, b3316, rpsN, b3307
rpsS, b3316, rpsQ, b3311
rpsS, b3316, rpsR, b4202
rpsT, b23, apt, b469
rpsT, b23, dusB, b3260
rpsT, b23, fis, b3261
rpsT, b23, rplU, b3186
rpsT, b23, rpmA, b3185
rpsT, b23, rpmB, b3637
rpsT, b23, rpmE, b3936
rpsT, b23, rpsO, b3165
rpsU, b3065, efp, b4147
rpsU, b3065, rnpA, b3704
rpsU, b3065, rplM, b3231
rpsU, b3065, rplU, b3186
rpsU, b3065, rpmA, b3185
rpsU, b3065, rpmB, b3637
rpsU, b3065, rpmH, b3703
rpsU, b3065, rpsT, b23
rrfA, b3855, rnpB, b3123
rrmA, b1822, emtA, b1193
rrmA, b1822, rluB, b1269
rrmA, b1822, rnt, b1652
rrsC, b3756, rrlA, b3854
rrsH, b201, rrsC, b3756
rsd, b3995, argT, b2310
rsd, b3995, dppA, b3544
rsd, b3995, gltA, b720
rsd, b3995, ilvN, b3670
rsd, b3995, iraP, b382
rsd, b3995, msrA, b4219
rsd, b3995, nlpD, b2742
rseA, b2572, rpoE, b2573
rseX, b4603, arnE, b4544
rseX, b4603, mokC, b18
rsgA, b4161, ftsN, b3933
rsgA, b4161, psd, b4160
rsgA, b4161, rimN, b3282
rsmB, b3289, fmt, b3288
rsmB, b3289, lgt, b2828
rsmB, b3289, rfaF, b3620
rsmB, b3289, rffD, b3787
rsmB, b3289, rffE, b3786
rsmB, b3289, rffG, b3788
rsmB, b3289, rhlB, b3780
rsmB, b3289, rimN, b3282
rsmC, b4371, rph, b3643
rsmD, b3465, rfaG, b3631
rsmF, b1835, ansP, b1453
rsmF, b1835, cmoB, b1871
rsmF, b1835, pabB, b1812
rssB, b1235, pgpB, b1278
rstA, b1608, ansA, b1767
rstA, b1608, phoQ, b1129
rstA, b1608, rnb, b1286
rstB, b1609, rstA, b1608
rsxA, b1627, cld, b2027
rsxA, b1627, raiA, b2597
rsxB, b1628, apt, b469
rsxB, b1628, rsxA, b1627
rsxC, b1629, argS, b1876
rsxC, b1629, nth, b1633
rsxC, b1629, potA, b1126
rsxC, b1629, rsxB, b1628
rsxD, b1630, chaA, b1216
rsxD, b1630, mdoH, b1049
rsxD, b1630, nhaB, b1186
rsxD, b1630, nth, b1633
rsxD, b1630, potB, b1125
rsxD, b1630, potC, b1124
rsxD, b1630, pyrF, b1281
rsxD, b1630, rnb, b1286
rsxE, b1632, mdoC, b1047
rsxE, b1632, nth, b1633
rsxE, b1632, pncA, b1768
rsxE, b1632, potB, b1125
rsxE, b1632, potC, b1124
rsxE, b1632, rsmF, b1835
rsxE, b1632, rsxC, b1629
rsxE, b1632, rsxD, b1630
rsxG, b1631, cmoB, b1871
rsxG, b1631, gsk, b477
rsxG, b1631, mdoC, b1047
rsxG, b1631, nth, b1633
rsxG, b1631, pncA, b1768
rsxG, b1631, potB, b1125
rsxG, b1631, potC, b1124
rsxG, b1631, rsxC, b1629
rsxG, b1631, rsxD, b1630
rsxG, b1631, rsxE, b1632
rtcA, b4475, aaeB, b3240
rtcA, b4475, frwD, b3953
rtcA, b4475, hofQ, b3391
rtcA, b4475, kefG, b3351
rtcR, b3422, ascF, b2715
rtcR, b3422, frvR, b3897
rtcR, b3422, gspE, b3326
rtcR, b3422, hofN, b3394
rtcR, b3422, hofO, b3393
rtcR, b3422, hofQ, b3391
rtcR, b3422, mdtN, b4082
rtcR, b3422, mdtO, b4081
rtcR, b3422, mdtP, b4080
rtcR, b3422, norV, b2710
rtcR, b3422, rhaD, b3902
rumB, b859, dusC, b2140
rumB, b859, miaB, b661
rumB, b859, rrmA, b1822
rutA, b1012, amtB, b451
rutA, b1012, glnK, b450
rutA, b1012, nac, b1988
rutB, b1011, amtB, b451
rutB, b1011, glnK, b450
rutB, b1011, nac, b1988
rutB, b1011, rutA, b1012
rutC, b1010, rutA, b1012
rutC, b1010, rutB, b1011
rutD, b1009, amtB, b451
rutD, b1009, glnK, b450
rutD, b1009, nac, b1988
rutD, b1009, rutA, b1012
rutD, b1009, rutB, b1011
rutD, b1009, rutC, b1010
rutE, b1008, amtB, b451
rutE, b1008, fcl, b2052
rutE, b1008, rutA, b1012
rutE, b1008, rutB, b1011
rutE, b1008, rutC, b1010
rutE, b1008, rutD, b1009
rutF, b1007, glnK, b450
rutF, b1007, rutA, b1012
rutF, b1007, rutB, b1011
rutF, b1007, rutD, b1009
rutG, b1006, rutD, b1009
rutR, b1013, glgB, b3432
ruvA, b1861, cho, b1741
ruvB, b1860, ruvA, b1861
rybA, b4416, bfd, b3337
rybA, b4416, dinJ, b226
rydB, b4430, cfa, b1661
rydB, b4430, gapC, b4493
ryeA, b4432, iraP, b382
ryeC, b4436, hokB, b4428
ryeC, b4436, paaJ, b1397
ryeC, b4436, ryeA, b4432
ryeD, b4437, feaB, b1385
ryeD, b4437, quuQ, b1559
ryeD, b4437, ryeC, b4436
ryfB, b4607, ryfA, b4440
ryfC, b4608, mokC, b18
ryfC, b4608, pawZ, b4643
ryfC, b4608, rseX, b4603
ryfD, b4609, hisL, b2018
rygD, b4447, hisL, b2018
rygD, b4447, rygC, b4446
ryhA, b4450, ivbL, b3672
ryhA, b4450, rybA, b4416
ryhB, b4451, bfd, b3337
ryhB, b4451, entF, b586
ryhB, b4451, fecI, b4293
ryhB, b4451, fepA, b584
ryhB, b4451, fes, b585
ryhB, b4451, fhuF, b4367
ryhB, b4451, ftnA, b1905
ryhB, b4451, mntH, b2392
ryhB, b4451, nrdF, b2676
ryhB, b4451, nrdH, b2673
ryhB, b4451, nrdI, b2674
ryjB, b4624, rdlD, b4454
sapB, b1293, sapA, b1294
sapC, b1292, sapA, b1294
sapC, b1292, sapB, b1293
sapD, b1291, sapA, b1294
sapD, b1291, sapB, b1293
sapD, b1291, sapC, b1292
sapF, b1290, pncA, b1768
sapF, b1290, sapA, b1294
sapF, b1290, sapB, b1293
sapF, b1290, sapC, b1292
sapF, b1290, sapD, b1291
sbcC, b397, fepE, b587
sbmA, b377, ampH, b376
sbmC, b2009, glgS, b3049
sbp, b3917, cysC, b2750
sbp, b3917, cysD, b2752
sbp, b3917, cysH, b2762
sbp, b3917, cysI, b2763
sbp, b3917, cysJ, b2764
sbp, b3917, cysN, b2751
sbp, b3917, cysP, b2425
sbp, b3917, cysU, b2424
sbp, b3917, cysW, b2423
scpA, b2917, agaI, b3141
scpA, b2917, argK, b2918
scpA, b2917, bcsA, b3533
scpA, b2917, bcsB, b3532
scpA, b2917, frvA, b3900
scpA, b2917, frvR, b3897
scpA, b2917, gspH, b3329
scpA, b2917, gspI, b3330
scpA, b2917, kbaY, b3137
scpA, b2917, phnG, b4101
scpA, b2917, phnI, b4099
scpA, b2917, phnJ, b4098
scpA, b2917, phnN, b4094
scpA, b2917, qseC, b3026
scpA, b2917, rhaD, b3902
scpB, b2919, fhlA, b2731
scpB, b2919, gspH, b3329
scpB, b2919, phnH, b4100
scpC, b2920, gspK, b3332
sdaA, b1814, rhtB, b3824
sdaB, b2797, fadL, b2344
sdaC, b2796, fadL, b2344
sdaC, b2796, fdoG, b3894
sdaC, b2796, fdoH, b3893
sdaC, b2796, fdoI, b3892
sdaC, b2796, kbl, b3617
sdaC, b2796, lysU, b4129
sdaC, b2796, rmf, b953
sdaC, b2796, sdaB, b2797
sdhA, b723, acnB, b118
sdhA, b723, cyoA, b432
sdhA, b723, dctA, b3528
sdhA, b723, fumA, b1612
sdhA, b723, glcC, b2980
sdhA, b723, gltA, b720
sdhA, b723, icd, b1136
sdhA, b723, lldR, b3604
sdhA, b723, maeB, b2463
sdhA, b723, mdh, b3236
sdhA, b723, mglA, b2149
sdhA, b723, mglB, b2150
sdhA, b723, mglC, b2148
sdhA, b723, msrB, b1778
sdhB, b724, acnB, b118
sdhB, b724, dctA, b3528
sdhB, b724, fumA, b1612
sdhB, b724, gltA, b720
sdhB, b724, icd, b1136
sdhB, b724, maeB, b2463
sdhB, b724, mdh, b3236
sdhB, b724, mglA, b2149
sdhB, b724, mglB, b2150
sdhB, b724, mglC, b2148
sdhB, b724, msrB, b1778
sdhB, b724, sdhA, b723
sdhC, b721, dctA, b3528
sdhC, b721, fumA, b1612
sdhC, b721, glcC, b2980
sdhC, b721, gltA, b720
sdhC, b721, mdh, b3236
sdhC, b721, mglA, b2149
sdhC, b721, mglB, b2150
sdhC, b721, mglC, b2148
sdhC, b721, msrB, b1778
sdhC, b721, ndk, b2518
sdhC, b721, sdhA, b723
sdhC, b721, sdhB, b724
sdhD, b722, cyoA, b432
sdhD, b722, dctA, b3528
sdhD, b722, fumA, b1612
sdhD, b722, glcC, b2980
sdhD, b722, gltA, b720
sdhD, b722, lldR, b3604
sdhD, b722, maeB, b2463
sdhD, b722, mdh, b3236
sdhD, b722, mglA, b2149
sdhD, b722, mglB, b2150
sdhD, b722, mglC, b2148
sdhD, b722, msrB, b1778
sdhD, b722, ndk, b2518
sdhD, b722, sdhA, b723
sdhD, b722, sdhB, b724
sdhD, b722, sdhC, b721
secB, b3609, gpsA, b3608
secB, b3609, grxC, b3610
secD, b408, acrB, b462
secE, b3981, cdsA, b175
secE, b3981, nusG, b3982
secE, b3981, rbfA, b3167
secF, b409, acrB, b462
secF, b409, secD, b408
secG, b3175, rpmA, b3185
secG, b3175, rpsT, b23
secY, b3300, rplO, b3301
secY, b3300, rplQ, b3294
secY, b3300, rpmD, b3302
secY, b3300, rpmJ, b3299
secY, b3300, rpoA, b3295
secY, b3300, rpsD, b3296
secY, b3300, rpsK, b3297
secY, b3300, rpsM, b3298
selA, b3591, hemC, b3805
selA, b3591, hypA, b2726
selA, b3591, hypB, b2727
selA, b3591, hypC, b2728
selA, b3591, hypD, b2729
selA, b3591, pepP, b2908
selA, b3591, ravA, b3746
selA, b3591, rfaF, b3620
selC, b3658, leuX, b4270
selC, b3658, proK, b3545
selC, b3658, proL, b2189
selD, b1764, manA, b1613
selD, b1764, narL, b1221
selD, b1764, nuoA, b2288
serA, b2913, argA, b2818
serA, b2913, argC, b3958
serA, b2913, argD, b3359
serA, b2913, argE, b3957
serA, b2913, argG, b3172
serA, b2913, argI, b4254
serA, b2913, aroA, b908
serA, b2913, aroD, b1693
serA, b2913, aroG, b754
serA, b2913, aroP, b112
serA, b2913, artJ, b860
serA, b2913, asd, b3433
serA, b2913, codA, b337
serA, b2913, codB, b336
serA, b2913, cusF, b573
serA, b2913, cysC, b2750
serA, b2913, cysD, b2752
serA, b2913, cysK, b2414
serA, b2913, cysM, b2421
serA, b2913, cysN, b2751
serA, b2913, fliY, b1920
serA, b2913, gdhA, b1761
serA, b2913, gltB, b3212
serA, b2913, gltD, b3213
serA, b2913, gsiC, b831
serA, b2913, hisC, b2021
serA, b2913, hisF, b2025
serA, b2913, hisG, b2019
serA, b2913, hisI, b2026
serA, b2913, ilvA, b3772
serA, b2913, ilvC, b3774
serA, b2913, ilvD, b3771
serA, b2913, ilvE, b3770
serA, b2913, ilvG, b4488
serA, b2913, ilvH, b78
serA, b2913, ilvI, b77
serA, b2913, ilvL, b3766
serA, b2913, ilvM, b3769
serA, b2913, leuA, b74
serA, b2913, leuB, b73
serA, b2913, leuC, b72
serA, b2913, leuD, b71
serA, b2913, leuL, b75
serA, b2913, livF, b3454
serA, b2913, livG, b3455
serA, b2913, livH, b3457
serA, b2913, livJ, b3460
serA, b2913, livK, b3458
serA, b2913, livM, b3456
serA, b2913, lysC, b4024
serA, b2913, metA, b4013
serA, b2913, metC, b3008
serA, b2913, metE, b3829
serA, b2913, metF, b3941
serA, b2913, metQ, b197
serA, b2913, nadA, b750
serA, b2913, nlpA, b3661
serA, b2913, pntA, b1603
serA, b2913, pntB, b1602
serA, b2913, pnuC, b751
serA, b2913, ppc, b3956
serA, b2913, purC, b2476
serA, b2913, purF, b2312
serA, b2913, purK, b522
serA, b2913, purL, b2557
serA, b2913, purM, b2499
serA, b2913, purT, b1849
serA, b2913, rhtB, b3824
serB, b4388, radA, b4389
serC, b907, aroA, b908
serC, b907, aroG, b754
serC, b907, aroP, b112
serC, b907, asd, b3433
serC, b907, aspC, b928
serC, b907, codA, b337
serC, b907, cysM, b2421
serC, b907, dapB, b31
serC, b907, dapD, b166
serC, b907, folE, b2153
serC, b907, gdhA, b1761
serC, b907, gltB, b3212
serC, b907, gltD, b3213
serC, b907, gsiA, b829
serC, b907, gsiC, b831
serC, b907, hisC, b2021
serC, b907, hisF, b2025
serC, b907, hisI, b2026
serC, b907, ilvH, b78
serC, b907, ilvI, b77
serC, b907, leuA, b74
serC, b907, leuB, b73
serC, b907, leuC, b72
serC, b907, leuD, b71
serC, b907, livG, b3455
serC, b907, lrp, b889
serC, b907, lysC, b4024
serC, b907, metA, b4013
serC, b907, metC, b3008
serC, b907, metE, b3829
serC, b907, metQ, b197
serC, b907, nadA, b750
serC, b907, nlpA, b3661
serC, b907, pntA, b1603
serC, b907, pntB, b1602
serC, b907, ppc, b3956
serC, b907, purC, b2476
serC, b907, purF, b2312
serC, b907, purK, b522
serC, b907, purL, b2557
serC, b907, serA, b2913
serT, b971, argW, b2348
serT, b971, cysT, b1910
serT, b971, leuU, b3174
serT, b971, leuX, b4270
serT, b971, proL, b2189
serT, b971, rplT, b1716
serV, b2695, argW, b2348
serV, b2695, cysT, b1910
serV, b2695, glyU, b2864
serV, b2695, hisR, b3797
serV, b2695, leuP, b4369
serV, b2695, leuZ, b1909
serV, b2695, metY, b3171
serV, b2695, proL, b2189
serV, b2695, proM, b3799
serV, b2695, serT, b971
setC, b3659, arpA, b4017
setC, b3659, bglB, b3721
setC, b3659, bglG, b3723
setC, b3659, bglH, b3720
setC, b3659, cbrA, b3690
setC, b3659, cbrB, b3716
setC, b3659, cbrC, b3717
setC, b3659, dgoD, b4478
setC, b3659, frvB, b3899
setC, b3659, frvX, b3898
setC, b3659, gspD, b3325
setC, b3659, insK, b3558
setC, b3659, mokA, b4647
setC, b3659, rhsB, b3482
sfmC, b531, mngA, b731
sfmC, b531, sfmA, b530
sfmD, b532, bioA, b774
sfmD, b532, cusA, b575
sfmD, b532, dpiB, b619
sfmD, b532, leuU, b3174
sfmD, b532, mokC, b18
sfmD, b532, narQ, b2469
sfmD, b532, rhsC, b700
sfmH, b533, sfmF, b534
sgbE, b3583, bglB, b3721
sgbE, b3583, dgoD, b4478
sgbE, b3583, frvX, b3898
sgbE, b3583, gspD, b3325
sgbE, b3583, setC, b3659
sgbH, b3581, hofO, b3393
sgbH, b3581, mdtP, b4080
sgbH, b3581, pflD, b3951
sgbH, b3581, rhaD, b3902
sgbU, b3582, bglB, b3721
sgbU, b3582, cbrA, b3690
sgbU, b3582, dgoD, b4478
sgbU, b3582, dgoT, b3691
sgbU, b3582, frvA, b3900
sgbU, b3582, lyx, b3580
sgbU, b3582, php, b3379
sgbU, b3582, sgbE, b3583
sgcX, b4305, sgcB, b4565
sgcX, b4305, sgcC, b4304
sgrR, b69, glnD, b167
shiA, b1981, aroA, b908
shiA, b1981, aroD, b1693
shiA, b1981, cls, b1249
shiA, b1981, gdhA, b1761
shiA, b1981, serC, b907
sirA, b3470, rfaH, b3842
skp, b178, bamA, b177
slmA, b3641, dfp, b3639
slmA, b3641, dut, b3640
slmA, b3641, rph, b3643
slp, b3506, aidB, b4187
slp, b3506, cbpA, b1000
slp, b3506, dctR, b3507
slp, b3506, dps, b812
slp, b3506, gadA, b3517
slp, b3506, gadB, b1493
slp, b3506, gadC, b1492
slp, b3506, gadE, b3512
slp, b3506, gadW, b3515
slp, b3506, gadX, b3516
slp, b3506, gadY, b4452
slp, b3506, hdeA, b3510
slp, b3506, hdeB, b3509
slp, b3506, hdeD, b3511
slp, b3506, mdtE, b3513
slp, b3506, mdtF, b3514
slt, b4392, dtd, b3887
slt, b4392, glgA, b3429
slt, b4392, glgX, b3431
slt, b4392, nadR, b4390
slyA, b1642, cls, b1249
slyA, b1642, frvX, b3898
slyA, b1642, nlpC, b1708
smg, b3284, ivbL, b3672
smg, b3284, sbmC, b2009
smg, b3284, sfsA, b146
smtA, b921, mukE, b923
smtA, b921, mukF, b922
sodA, b3908, exbB, b3006
sodA, b3908, exbD, b3005
sodA, b3908, fdhF, b4079
sodA, b3908, fecA, b4291
sodA, b3908, fecB, b4290
sodA, b3908, fecE, b4287
sodA, b3908, fecI, b4293
sodA, b3908, fhuF, b4367
sodA, b3908, hyaA, b972
sodA, b3908, hyaC, b974
sodA, b3908, hyaD, b975
sodB, b1656, ftnA, b1905
sodB, b1656, nrdH, b2673
sodB, b1656, ryhB, b4451
sodC, b1646, adhP, b1478
sodC, b1646, amyA, b1927
sodC, b1646, csiD, b2659
sodC, b1646, dkgA, b3012
sodC, b1646, dps, b812
sodC, b1646, elaB, b2266
sodC, b1646, fbaB, b2097
sodC, b1646, fic, b3361
sodC, b1646, gabD, b2661
sodC, b1646, hchA, b1967
sodC, b1646, msyB, b1051
sodC, b1646, osmB, b1283
sodC, b1646, osmC, b1482
sodC, b1646, osmE, b1739
sodC, b1646, osmY, b4376
sodC, b1646, otsA, b1896
sodC, b1646, otsB, b1897
sodC, b1646, poxB, b871
sodC, b1646, psiF, b384
sohA, b3129, relB, b1564
sohA, b3129, relE, b1563
sohB, b1272, moeB, b826
sohB, b1272, pgsA, b1912
sohB, b1272, potD, b1123
sohB, b1272, ribC, b1662
sokB, b4429, mokB, b1420
solA, b1059, aroA, b908
solA, b1059, aroD, b1693
solA, b1059, ribC, b1662
soxS, b4062, intE, b1140
speB, b2937, speA, b2938
speC, b2965, deoB, b4383
speC, b2965, gcvB, b4443
speE, b121, speD, b120
speF, b693, citT, b612
speF, b693, cusA, b575
speF, b693, envY, b566
speF, b693, lafU, b230
speF, b693, sfmD, b532
speG, b1584, cybB, b1418
speG, b1584, kdsA, b1215
spf, b3864, isrB, b4434
spoT, b3650, dnaB, b4052
spoT, b3650, rfaC, b3621
spoT, b3650, rfaF, b3620
spoT, b3650, rffD, b3787
spoT, b3650, rffE, b3786
spoT, b3650, rffG, b3788
spoT, b3650, rhlB, b3780
spoT, b3650, rsmB, b3289
sppA, b1766, aroH, b1704
sppA, b1766, cvrA, b1191
sppA, b1766, exoX, b1844
sppA, b1766, pbpG, b2134
sppA, b1766, solA, b1059
spr, b2175, ndk, b2518
spr, b2175, ompF, b929
sra, b1480, adhP, b1478
sra, b1480, bdm, b1481
sra, b1480, bfr, b3336
sra, b1480, dkgA, b3012
sra, b1480, dps, b812
sra, b1480, elaB, b2266
sra, b1480, fbaB, b2097
sra, b1480, fic, b3361
sra, b1480, gadB, b1493
sra, b1480, glgS, b3049
sra, b1480, grxB, b1064
sra, b1480, katE, b1732
sra, b1480, msyB, b1051
sra, b1480, nlpD, b2742
sra, b1480, osmB, b1283
sra, b1480, osmC, b1482
sra, b1480, osmE, b1739
sra, b1480, osmY, b4376
sra, b1480, otsB, b1897
sra, b1480, poxB, b871
sra, b1480, psiF, b384
sra, b1480, rmf, b953
sra, b1480, sodC, b1646
srlA, b2702, cytR, b3934
srlA, b2702, gutM, b2706
srlB, b2704, gutM, b2706
srlB, b2704, gutQ, b2708
srlB, b2704, srlA, b2702
srlD, b2705, cytR, b3934
srlD, b2705, gutM, b2706
srlD, b2705, srlA, b2702
srlD, b2705, srlB, b2704
srlE, b2703, gutM, b2706
srlE, b2703, srlA, b2702
srlE, b2703, srlB, b2704
srlE, b2703, srlD, b2705
srlR, b2707, aphA, b4055
srlR, b2707, gutM, b2706
srlR, b2707, gutQ, b2708
srlR, b2707, srlA, b2702
srlR, b2707, srlB, b2704
srlR, b2707, srlD, b2705
srlR, b2707, srlE, b2703
sroB, b4585, dsrA, b1954
sroB, b4585, ileX, b3069
ssb, b4059, lexA, b4043
ssb, b4059, recA, b2699
ssb, b4059, recX, b2698
sscR, b2765, apt, b469
sscR, b2765, queA, b405
sscR, b2765, rluC, b1086
sseA, b2521, aphA, b4055
sseA, b2521, frdA, b4154
sseA, b2521, fucR, b2805
sseA, b2521, melR, b4118
sseA, b2521, mgsA, b963
sseA, b2521, pspE, b1308
sseA, b2521, raiA, b2597
sseA, b2521, rihA, b651
sseB, b2522, fdx, b2525
sseB, b2522, hscA, b2526
sseB, b2522, iscX, b2524
sseB, b2522, pepB, b2523
ssnA, b2879, guaD, b2883
sspB, b3228, sspA, b3229
ssrA, b2621, rnpB, b3123
ssrS, b2911, ffs, b455
ssrS, b2911, rnpB, b3123
ssrS, b2911, rybA, b4416
ssrS, b2911, ryfD, b4609
ssrS, b2911, rygD, b4447
sstT, b3089, dppB, b3543
sstT, b3089, dppC, b3542
sstT, b3089, ilvA, b3772
sstT, b3089, leuC, b72
sstT, b3089, leuD, b71
ssuB, b933, feaB, b1385
ssuD, b935, fdrA, b518
stfE, b1157, lit, b1139
stfR, b1372, abgA, b1338
stfR, b1372, ddpF, b1483
stfR, b1372, dos, b1489
stfR, b1372, rzpR, b1362
sthA, b3962, cyoA, b432
sthA, b3962, dctA, b3528
sthA, b3962, fumA, b1612
sthA, b3962, glcC, b2980
sthA, b3962, gltA, b720
sthA, b3962, lldR, b3604
sthA, b3962, mglA, b2149
sthA, b3962, mglB, b2150
sthA, b3962, msrB, b1778
sthA, b3962, nuoC, b2286
sthA, b3962, sdhA, b723
sthA, b3962, sdhB, b724
sthA, b3962, sdhC, b721
sthA, b3962, sdhD, b722
sucA, b726, acnB, b118
sucA, b726, gltA, b720
sucA, b726, icd, b1136
sucA, b726, maeB, b2463
sucA, b726, mdh, b3236
sucA, b726, nuoC, b2286
sucA, b726, nuoE, b2285
sucA, b726, nuoF, b2284
sucA, b726, nuoG, b2283
sucA, b726, nuoH, b2282
sucA, b726, nuoI, b2281
sucA, b726, nuoJ, b2280
sucA, b726, sdhA, b723
sucA, b726, sdhB, b724
sucA, b726, sdhC, b721
sucA, b726, sdhD, b722
sucA, b726, sthA, b3962
sucB, b727, acnB, b118
sucB, b727, cyoD, b429
sucB, b727, fumA, b1612
sucB, b727, gltA, b720
sucB, b727, icd, b1136
sucB, b727, maeB, b2463
sucB, b727, mdh, b3236
sucB, b727, nuoC, b2286
sucB, b727, nuoE, b2285
sucB, b727, nuoF, b2284
sucB, b727, nuoG, b2283
sucB, b727, nuoH, b2282
sucB, b727, nuoI, b2281
sucB, b727, nuoJ, b2280
sucB, b727, rihA, b651
sucB, b727, sdhA, b723
sucB, b727, sdhB, b724
sucB, b727, sdhC, b721
sucB, b727, sdhD, b722
sucB, b727, sthA, b3962
sucB, b727, sucA, b726
sucC, b728, acnB, b118
sucC, b728, fumA, b1612
sucC, b728, gltA, b720
sucC, b728, icd, b1136
sucC, b728, maeB, b2463
sucC, b728, mdh, b3236
sucC, b728, sdhA, b723
sucC, b728, sdhB, b724
sucC, b728, sdhC, b721
sucC, b728, sdhD, b722
sucC, b728, sthA, b3962
sucC, b728, sucA, b726
sucC, b728, sucB, b727
sucD, b729, acnB, b118
sucD, b729, fumA, b1612
sucD, b729, glcB, b2976
sucD, b729, gltA, b720
sucD, b729, icd, b1136
sucD, b729, maeB, b2463
sucD, b729, mdh, b3236
sucD, b729, pps, b1702
sucD, b729, sdhA, b723
sucD, b729, sdhB, b724
sucD, b729, sdhC, b721
sucD, b729, sdhD, b722
sucD, b729, sthA, b3962
sucD, b729, sucA, b726
sucD, b729, sucB, b727
sucD, b729, sucC, b728
sufA, b1684, entB, b595
sufA, b1684, entE, b594
sufA, b1684, entF, b586
sufA, b1684, fes, b585
sufA, b1684, gabD, b2661
sufA, b1684, mntH, b2392
sufA, b1684, msyB, b1051
sufA, b1684, nrdE, b2675
sufA, b1684, nrdH, b2673
sufA, b1684, otsB, b1897
sufA, b1684, poxB, b871
sufA, b1684, sodC, b1646
sufB, b1683, adhP, b1478
sufB, b1683, entB, b595
sufB, b1683, entF, b586
sufB, b1683, gabD, b2661
sufB, b1683, msyB, b1051
sufB, b1683, nrdE, b2675
sufB, b1683, nrdF, b2676
sufB, b1683, nrdH, b2673
sufB, b1683, nrdI, b2674
sufB, b1683, otsB, b1897
sufB, b1683, poxB, b871
sufB, b1683, sodC, b1646
sufB, b1683, sufA, b1684
sufC, b1682, entA, b596
sufC, b1682, entB, b595
sufC, b1682, entC, b593
sufC, b1682, entE, b594
sufC, b1682, entF, b586
sufC, b1682, fes, b585
sufC, b1682, nrdE, b2675
sufC, b1682, nrdF, b2676
sufC, b1682, nrdH, b2673
sufC, b1682, nrdI, b2674
sufC, b1682, rssB, b1235
sufC, b1682, sufA, b1684
sufC, b1682, sufB, b1683
sufD, b1681, entA, b596
sufD, b1681, entB, b595
sufD, b1681, entC, b593
sufD, b1681, entE, b594
sufD, b1681, entF, b586
sufD, b1681, fes, b585
sufD, b1681, nrdE, b2675
sufD, b1681, nrdF, b2676
sufD, b1681, nrdH, b2673
sufD, b1681, nrdI, b2674
sufD, b1681, poxB, b871
sufD, b1681, sufA, b1684
sufD, b1681, sufB, b1683
sufD, b1681, sufC, b1682
sufE, b1679, btuD, b1709
sufE, b1679, entB, b595
sufE, b1679, entE, b594
sufE, b1679, entF, b586
sufE, b1679, nrdE, b2675
sufE, b1679, nrdF, b2676
sufE, b1679, nrdH, b2673
sufE, b1679, nrdI, b2674
sufE, b1679, sufA, b1684
sufE, b1679, sufB, b1683
sufE, b1679, sufC, b1682
sufE, b1679, sufD, b1681
sufS, b1680, entA, b596
sufS, b1680, entB, b595
sufS, b1680, entC, b593
sufS, b1680, entE, b594
sufS, b1680, entF, b586
sufS, b1680, fepB, b592
sufS, b1680, nrdE, b2675
sufS, b1680, nrdF, b2676
sufS, b1680, nrdH, b2673
sufS, b1680, nrdI, b2674
sufS, b1680, rssB, b1235
sufS, b1680, sufA, b1684
sufS, b1680, sufB, b1683
sufS, b1680, sufC, b1682
sufS, b1680, sufD, b1681
sufS, b1680, sufE, b1679
sulA, b958, cho, b1741
sulA, b958, dinB, b231
sulA, b958, dinD, b3645
sulA, b958, dinF, b4044
sulA, b958, dinG, b799
sulA, b958, dinI, b1061
sulA, b958, intE, b1140
sulA, b958, lexA, b4043
sulA, b958, polB, b60
sulA, b958, recA, b2699
sulA, b958, recN, b2616
sulA, b958, recX, b2698
surA, b53, imp, b54
surA, b53, rhlB, b3780
surE, b2744, pcm, b2743
symE, b4347, intE, b1140
symE, b4347, recX, b2698
tadA, b2559, dusC, b2140
tadA, b2559, poxA, b4155
tag, b3549, aaeR, b3243
talA, b2464, adhP, b1478
talA, b2464, aidB, b4187
talA, b2464, bcsC, b3530
talA, b2464, bfr, b3336
talA, b2464, blc, b4149
talA, b2464, dkgA, b3012
talA, b2464, dps, b812
talA, b2464, ecnB, b4411
talA, b2464, elaB, b2266
talA, b2464, fbaB, b2097
talA, b2464, fic, b3361
talA, b2464, gabD, b2661
talA, b2464, gadA, b3517
talA, b2464, gadB, b1493
talA, b2464, gadE, b3512
talA, b2464, hchA, b1967
talA, b2464, hdeA, b3510
talA, b2464, hdeB, b3509
talA, b2464, katE, b1732
talA, b2464, ldcC, b186
talA, b2464, msyB, b1051
talA, b2464, osmC, b1482
talA, b2464, osmE, b1739
talA, b2464, osmY, b4376
talA, b2464, otsA, b1896
talA, b2464, otsB, b1897
talA, b2464, phnO, b4093
talA, b2464, poxB, b871
talA, b2464, qor, b4051
talA, b2464, sodC, b1646
talA, b2464, sra, b1480
talA, b2464, sufB, b1683
tam, b1519, adhP, b1478
tam, b1519, aldB, b3588
tam, b1519, amyA, b1927
tam, b1519, csiD, b2659
tam, b1519, fbaB, b2097
tam, b1519, gabD, b2661
tam, b1519, gabT, b2662
tam, b1519, hchA, b1967
tam, b1519, katE, b1732
tam, b1519, mlrA, b2127
tam, b1519, msyB, b1051
tam, b1519, otsB, b1897
tam, b1519, poxB, b871
tam, b1519, sodC, b1646
tap, b1885, aer, b3072
tap, b1885, cheA, b1888
tap, b1885, cheB, b1883
tap, b1885, cheR, b1884
tap, b1885, cheW, b1887
tap, b1885, cheY, b1882
tap, b1885, cheZ, b1881
tap, b1885, flgA, b1072
tap, b1885, flgB, b1073
tap, b1885, flgC, b1074
tap, b1885, flgD, b1075
tap, b1885, flgE, b1076
tap, b1885, flgF, b1077
tap, b1885, flgG, b1078
tap, b1885, flgH, b1079
tap, b1885, flgI, b1080
tap, b1885, flgJ, b1081
tap, b1885, flgK, b1082
tap, b1885, flgL, b1083
tap, b1885, flgM, b1071
tap, b1885, flgN, b1070
tap, b1885, flhA, b1879
tap, b1885, flhB, b1880
tap, b1885, flhC, b1891
tap, b1885, flhD, b1892
tap, b1885, flhE, b1878
tap, b1885, fliA, b1922
tap, b1885, fliC, b1923
tap, b1885, fliD, b1924
tap, b1885, fliE, b1937
tap, b1885, fliF, b1938
tap, b1885, fliG, b1939
tap, b1885, fliH, b1940
tap, b1885, fliI, b1941
tap, b1885, fliJ, b1942
tap, b1885, fliK, b1943
tap, b1885, fliL, b1944
tap, b1885, fliM, b1945
tap, b1885, fliN, b1946
tap, b1885, fliO, b1947
tap, b1885, fliP, b1948
tap, b1885, fliQ, b1949
tap, b1885, fliS, b1925
tap, b1885, fliT, b1926
tap, b1885, fliZ, b1921
tap, b1885, flxA, b1566
tap, b1885, modB, b764
tap, b1885, modC, b765
tap, b1885, motA, b1890
tap, b1885, motB, b1889
tar, b1886, aer, b3072
tar, b1886, cheA, b1888
tar, b1886, cheB, b1883
tar, b1886, cheR, b1884
tar, b1886, cheW, b1887
tar, b1886, cheY, b1882
tar, b1886, cheZ, b1881
tar, b1886, flgA, b1072
tar, b1886, flgB, b1073
tar, b1886, flgC, b1074
tar, b1886, flgD, b1075
tar, b1886, flgE, b1076
tar, b1886, flgF, b1077
tar, b1886, flgG, b1078
tar, b1886, flgH, b1079
tar, b1886, flgI, b1080
tar, b1886, flgJ, b1081
tar, b1886, flgK, b1082
tar, b1886, flgL, b1083
tar, b1886, flgM, b1071
tar, b1886, flgN, b1070
tar, b1886, flhA, b1879
tar, b1886, flhB, b1880
tar, b1886, flhC, b1891
tar, b1886, flhD, b1892
tar, b1886, flhE, b1878
tar, b1886, fliA, b1922
tar, b1886, fliC, b1923
tar, b1886, fliD, b1924
tar, b1886, fliE, b1937
tar, b1886, fliF, b1938
tar, b1886, fliG, b1939
tar, b1886, fliH, b1940
tar, b1886, fliI, b1941
tar, b1886, fliJ, b1942
tar, b1886, fliK, b1943
tar, b1886, fliL, b1944
tar, b1886, fliM, b1945
tar, b1886, fliN, b1946
tar, b1886, fliO, b1947
tar, b1886, fliP, b1948
tar, b1886, fliQ, b1949
tar, b1886, fliS, b1925
tar, b1886, fliT, b1926
tar, b1886, fliZ, b1921
tar, b1886, flxA, b1566
tar, b1886, modB, b764
tar, b1886, modC, b765
tar, b1886, motA, b1890
tar, b1886, motB, b1889
tar, b1886, tap, b1885
tas, b2834, argE, b3957
tas, b2834, asd, b3433
tas, b2834, dld, b2133
tas, b2834, glgA, b3429
tas, b2834, glgB, b3432
tas, b2834, glgC, b3430
tas, b2834, glgX, b3431
tas, b2834, glnE, b3053
tas, b2834, msrA, b4219
tas, b2834, nadE, b1740
tas, b2834, rpoN, b3202
tatC, b3839, rnpA, b3704
tatD, b4483, aslB, b3800
tatD, b4483, bioH, b3412
tatD, b4483, ilvY, b3773
tatD, b4483, rdlD, b4454
tatD, b4483, rfaH, b3842
tatD, b4483, tatC, b3839
tatE, b627, crcB, b624
tauB, b366, tauA, b365
tauC, b367, fdrA, b518
tauC, b367, fixX, b44
tauC, b367, fsr, b479
tauC, b367, glxK, b514
tauC, b367, matC, b292
tauC, b367, narQ, b2469
tauC, b367, rhsC, b700
tauC, b367, speF, b693
tauC, b367, ssuD, b935
tauC, b367, tauB, b366
tauD, b368, fixX, b44
tauD, b368, tauA, b365
tauD, b368, tauB, b366
tauD, b368, tauC, b367
tbpA, b68, purE, b523
tdcA, b3118, ansB, b2957
tdcA, b3118, aspA, b4139
tdcA, b3118, dcuC, b621
tdcA, b3118, dtpB, b3496
tdcA, b3118, frdA, b4154
tdcA, b3118, fucP, b2801
tdcA, b3118, garD, b3128
tdcA, b3118, garP, b3127
tdcA, b3118, hybA, b2996
tdcA, b3118, hybO, b2997
tdcA, b3118, hypA, b2726
tdcA, b3118, hypB, b2727
tdcA, b3118, hypC, b2728
tdcA, b3118, melR, b4118
tdcA, b3118, pck, b3403
tdcA, b3118, pepE, b4021
tdcA, b3118, rihA, b651
tdcA, b3118, rihC, b30
tdcB, b3117, ansB, b2957
tdcB, b3117, aspA, b4139
tdcB, b3117, dcuC, b621
tdcB, b3117, dtpB, b3496
tdcB, b3117, frdA, b4154
tdcB, b3117, frdB, b4153
tdcB, b3117, fucI, b2802
tdcB, b3117, garD, b3128
tdcB, b3117, garL, b3126
tdcB, b3117, garP, b3127
tdcB, b3117, hybO, b2997
tdcB, b3117, hypA, b2726
tdcB, b3117, hypB, b2727
tdcB, b3117, hypC, b2728
tdcB, b3117, hypD, b2729
tdcB, b3117, pck, b3403
tdcB, b3117, pepE, b4021
tdcB, b3117, rbsR, b3753
tdcB, b3117, rihA, b651
tdcB, b3117, rihC, b30
tdcB, b3117, tdcA, b3118
tdcC, b3116, ansB, b2957
tdcC, b3116, aspA, b4139
tdcC, b3116, dcuA, b4138
tdcC, b3116, dcuC, b621
tdcC, b3116, frdA, b4154
tdcC, b3116, frdB, b4153
tdcC, b3116, frdC, b4152
tdcC, b3116, frdD, b4151
tdcC, b3116, garD, b3128
tdcC, b3116, garL, b3126
tdcC, b3116, garP, b3127
tdcC, b3116, hybO, b2997
tdcC, b3116, hypB, b2727
tdcC, b3116, hypC, b2728
tdcC, b3116, hypD, b2729
tdcC, b3116, napC, b2202
tdcC, b3116, pepE, b4021
tdcC, b3116, rihA, b651
tdcC, b3116, tdcA, b3118
tdcC, b3116, tdcB, b3117
tdcD, b3115, tdcA, b3118
tdcD, b3115, tdcB, b3117
tdcD, b3115, tdcC, b3116
tdcE, b3114, frdB, b4153
tdcE, b3114, fucI, b2802
tdcE, b3114, hybA, b2996
tdcE, b3114, hybO, b2997
tdcE, b3114, tdcA, b3118
tdcE, b3114, tdcB, b3117
tdcE, b3114, tdcC, b3116
tdcE, b3114, tdcD, b3115
tdcF, b3113, tdcA, b3118
tdcF, b3113, tdcB, b3117
tdcF, b3113, tdcC, b3116
tdcF, b3113, tdcD, b3115
tdcF, b3113, tdcE, b3114
tdcG, b4471, tdcA, b3118
tdcG, b4471, tdcB, b3117
tdcG, b4471, tdcC, b3116
tdcG, b4471, tdcD, b3115
tdcG, b4471, tdcE, b3114
tdcG, b4471, tdcF, b3113
tdcR, b3119, arpA, b4017
tdcR, b3119, bglB, b3721
tdcR, b3119, dgoD, b4478
tdcR, b3119, gspM, b3334
tdcR, b3119, pbl, b2854
tdcR, b3119, rhsB, b3482
tdcR, b3119, setC, b3659
tdh, b3616, fdoH, b3893
tdh, b3616, fdoI, b3892
tdh, b3616, gcvB, b4443
tdh, b3616, kbl, b3617
tdh, b3616, lysU, b4129
tdh, b3616, nadB, b2574
tdh, b3616, sdaC, b2796
tdk, b1238, cld, b2027
tdk, b1238, cybB, b1418
tdk, b1238, pncA, b1768
tdk, b1238, potA, b1126
tdk, b1238, pth, b1204
tdk, b1238, pyrF, b1281
tehA, b1429, cls, b1249
tehA, b1429, cobT, b1991
tehA, b1429, pgsA, b1912
tehA, b1429, ribC, b1662
tehA, b1429, slyA, b1642
tehA, b1429, sohB, b1272
tehB, b1430, amn, b1982
tehB, b1430, pdxH, b1638
tehB, b1430, pdxK, b2418
tehB, b1430, tehA, b1429
tfaE, b1156, lit, b1139
tfaE, b1156, stfE, b1157
tff, b4414, priB, b4201
tff, b4414, rpsB, b169
thiC, b3994, argA, b2818
thiC, b3994, argB, b3959
thiC, b3994, argC, b3958
thiC, b3994, argD, b3359
thiC, b3994, argF, b273
thiC, b3994, argG, b3172
thiC, b3994, argI, b4254
thiC, b3994, aroP, b112
thiC, b3994, artJ, b860
thiC, b3994, bioF, b776
thiC, b3994, gdhA, b1761
thiC, b3994, gltD, b3213
thiC, b3994, hisA, b2024
thiC, b3994, hisC, b2021
thiC, b3994, hisD, b2020
thiC, b3994, hisG, b2019
thiC, b3994, hisI, b2026
thiC, b3994, ilvC, b3774
thiC, b3994, ilvG, b4488
thiC, b3994, ilvH, b78
thiC, b3994, ilvI, b77
thiC, b3994, leuA, b74
thiC, b3994, leuB, b73
thiC, b3994, leuC, b72
thiC, b3994, leuD, b71
thiC, b3994, leuL, b75
thiC, b3994, livF, b3454
thiC, b3994, livG, b3455
thiC, b3994, livH, b3457
thiC, b3994, livJ, b3460
thiC, b3994, livK, b3458
thiC, b3994, livM, b3456
thiC, b3994, lysC, b4024
thiC, b3994, metA, b4013
thiC, b3994, metC, b3008
thiC, b3994, metE, b3829
thiC, b3994, metF, b3941
thiC, b3994, nadA, b750
thiC, b3994, nlpA, b3661
thiC, b3994, pnuC, b751
thiC, b3994, serA, b2913
thiD, b2103, argA, b2818
thiD, b2103, argF, b273
thiD, b2103, bioC, b777
thiD, b2103, csgG, b1037
thiD, b2103, gdhA, b1761
thiD, b2103, livF, b3454
thiD, b2103, livH, b3457
thiD, b2103, livK, b3458
thiD, b2103, lysU, b4129
thiD, b2103, purT, b1849
thiD, b2103, thiC, b3994
thiE, b3993, argA, b2818
thiE, b3993, argB, b3959
thiE, b3993, argC, b3958
thiE, b3993, argD, b3359
thiE, b3993, argF, b273
thiE, b3993, argG, b3172
thiE, b3993, argI, b4254
thiE, b3993, aroP, b112
thiE, b3993, artJ, b860
thiE, b3993, bioC, b777
thiE, b3993, bioF, b776
thiE, b3993, gdhA, b1761
thiE, b3993, hisA, b2024
thiE, b3993, hisB, b2022
thiE, b3993, hisC, b2021
thiE, b3993, hisD, b2020
thiE, b3993, hisF, b2025
thiE, b3993, hisH, b2023
thiE, b3993, hisI, b2026
thiE, b3993, ilvH, b78
thiE, b3993, ilvI, b77
thiE, b3993, leuA, b74
thiE, b3993, leuB, b73
thiE, b3993, leuC, b72
thiE, b3993, leuD, b71
thiE, b3993, leuL, b75
thiE, b3993, livF, b3454
thiE, b3993, livG, b3455
thiE, b3993, livH, b3457
thiE, b3993, livJ, b3460
thiE, b3993, livK, b3458
thiE, b3993, livM, b3456
thiE, b3993, lysC, b4024
thiE, b3993, metE, b3829
thiE, b3993, nadA, b750
thiE, b3993, tbpA, b68
thiE, b3993, thiC, b3994
thiE, b3993, thiD, b2103
thiF, b3992, argA, b2818
thiF, b3992, argB, b3959
thiF, b3992, argC, b3958
thiF, b3992, argD, b3359
thiF, b3992, argF, b273
thiF, b3992, argG, b3172
thiF, b3992, argI, b4254
thiF, b3992, aroP, b112
thiF, b3992, artJ, b860
thiF, b3992, bioC, b777
thiF, b3992, bioF, b776
thiF, b3992, gcvB, b4443
thiF, b3992, gdhA, b1761
thiF, b3992, hisA, b2024
thiF, b3992, hisB, b2022
thiF, b3992, hisC, b2021
thiF, b3992, hisD, b2020
thiF, b3992, hisF, b2025
thiF, b3992, hisH, b2023
thiF, b3992, hisI, b2026
thiF, b3992, ilvH, b78
thiF, b3992, ilvI, b77
thiF, b3992, leuA, b74
thiF, b3992, leuB, b73
thiF, b3992, leuC, b72
thiF, b3992, leuD, b71
thiF, b3992, leuL, b75
thiF, b3992, livF, b3454
thiF, b3992, livG, b3455
thiF, b3992, livH, b3457
thiF, b3992, livJ, b3460
thiF, b3992, livK, b3458
thiF, b3992, livM, b3456
thiF, b3992, lysC, b4024
thiF, b3992, metE, b3829
thiF, b3992, nadA, b750
thiF, b3992, tbpA, b68
thiF, b3992, thiC, b3994
thiF, b3992, thiD, b2103
thiF, b3992, thiE, b3993
thiG, b3991, argA, b2818
thiG, b3991, argB, b3959
thiG, b3991, argC, b3958
thiG, b3991, argD, b3359
thiG, b3991, argF, b273
thiG, b3991, argG, b3172
thiG, b3991, argH, b3960
thiG, b3991, argI, b4254
thiG, b3991, aroP, b112
thiG, b3991, artJ, b860
thiG, b3991, bioB, b775
thiG, b3991, bioF, b776
thiG, b3991, gcvB, b4443
thiG, b3991, gdhA, b1761
thiG, b3991, hisD, b2020
thiG, b3991, ilvH, b78
thiG, b3991, ilvI, b77
thiG, b3991, leuA, b74
thiG, b3991, leuB, b73
thiG, b3991, leuC, b72
thiG, b3991, leuD, b71
thiG, b3991, leuL, b75
thiG, b3991, livF, b3454
thiG, b3991, livG, b3455
thiG, b3991, livH, b3457
thiG, b3991, livJ, b3460
thiG, b3991, livK, b3458
thiG, b3991, livM, b3456
thiG, b3991, metE, b3829
thiG, b3991, nadA, b750
thiG, b3991, potF, b854
thiG, b3991, thiC, b3994
thiG, b3991, thiD, b2103
thiG, b3991, thiE, b3993
thiG, b3991, thiF, b3992
thiH, b3990, argA, b2818
thiH, b3990, argB, b3959
thiH, b3990, argC, b3958
thiH, b3990, argD, b3359
thiH, b3990, argF, b273
thiH, b3990, argG, b3172
thiH, b3990, argH, b3960
thiH, b3990, argI, b4254
thiH, b3990, aroA, b908
thiH, b3990, aroP, b112
thiH, b3990, artJ, b860
thiH, b3990, eco, b2209
thiH, b3990, gcvB, b4443
thiH, b3990, gdhA, b1761
thiH, b3990, gltD, b3213
thiH, b3990, hisA, b2024
thiH, b3990, hisD, b2020
thiH, b3990, hisI, b2026
thiH, b3990, hisM, b2307
thiH, b3990, ilvH, b78
thiH, b3990, ilvI, b77
thiH, b3990, kbl, b3617
thiH, b3990, leuA, b74
thiH, b3990, leuB, b73
thiH, b3990, leuC, b72
thiH, b3990, leuD, b71
thiH, b3990, leuL, b75
thiH, b3990, livF, b3454
thiH, b3990, livG, b3455
thiH, b3990, livH, b3457
thiH, b3990, livJ, b3460
thiH, b3990, livK, b3458
thiH, b3990, livM, b3456
thiH, b3990, lysA, b2838
thiH, b3990, lysC, b4024
thiH, b3990, metA, b4013
thiH, b3990, metC, b3008
thiH, b3990, metE, b3829
thiH, b3990, metF, b3941
thiH, b3990, nadA, b750
thiH, b3990, nlpA, b3661
thiH, b3990, pnuC, b751
thiH, b3990, purF, b2312
thiH, b3990, rhtB, b3824
thiH, b3990, serA, b2913
thiH, b3990, thiC, b3994
thiH, b3990, thiD, b2103
thiH, b3990, thiE, b3993
thiH, b3990, thiF, b3992
thiH, b3990, thiG, b3991
thiI, b423, gsk, b477
thiI, b423, lpxT, b2174
thiI, b423, potA, b1126
thiI, b423, rlmL, b948
thiI, b423, rnd, b1804
thiK, b1106, nagZ, b1107
thiL, b417, cydD, b887
thiM, b2104, argA, b2818
thiM, b2104, argC, b3958
thiM, b2104, aroP, b112
thiM, b2104, csgG, b1037
thiM, b2104, gdhA, b1761
thiM, b2104, hisQ, b2308
thiM, b2104, ilvC, b3774
thiM, b2104, ilvG, b4488
thiM, b2104, ilvH, b78
thiM, b2104, ilvI, b77
thiM, b2104, leuA, b74
thiM, b2104, livG, b3455
thiM, b2104, livH, b3457
thiM, b2104, livJ, b3460
thiM, b2104, livK, b3458
thiM, b2104, livM, b3456
thiM, b2104, nadA, b750
thiM, b2104, purT, b1849
thiM, b2104, thiC, b3994
thiM, b2104, thiD, b2103
thiM, b2104, thiE, b3993
thiM, b2104, thiF, b3992
thiM, b2104, thiG, b3991
thiM, b2104, thiH, b3990
thiQ, b66, caiD, b36
thiQ, b66, fdrA, b518
thiQ, b66, frwD, b3953
thiQ, b66, rhsC, b700
thiS, b4407, argA, b2818
thiS, b4407, argB, b3959
thiS, b4407, argC, b3958
thiS, b4407, argD, b3359
thiS, b4407, argF, b273
thiS, b4407, argG, b3172
thiS, b4407, argH, b3960
thiS, b4407, argI, b4254
thiS, b4407, aroP, b112
thiS, b4407, artJ, b860
thiS, b4407, bioB, b775
thiS, b4407, gcvB, b4443
thiS, b4407, gdhA, b1761
thiS, b4407, gltD, b3213
thiS, b4407, hisC, b2021
thiS, b4407, hisD, b2020
thiS, b4407, hisG, b2019
thiS, b4407, ilvH, b78
thiS, b4407, ilvI, b77
thiS, b4407, leuA, b74
thiS, b4407, leuB, b73
thiS, b4407, leuC, b72
thiS, b4407, leuD, b71
thiS, b4407, livF, b3454
thiS, b4407, livG, b3455
thiS, b4407, livH, b3457
thiS, b4407, livJ, b3460
thiS, b4407, livK, b3458
thiS, b4407, livM, b3456
thiS, b4407, lysA, b2838
thiS, b4407, metA, b4013
thiS, b4407, metE, b3829
thiS, b4407, metF, b3941
thiS, b4407, nadA, b750
thiS, b4407, nadB, b2574
thiS, b4407, thiC, b3994
thiS, b4407, thiD, b2103
thiS, b4407, thiE, b3993
thiS, b4407, thiF, b3992
thiS, b4407, thiG, b3991
thiS, b4407, thiH, b3990
thiS, b4407, thiM, b2104
thrA, b2, aroA, b908
thrA, b2, aroG, b754
thrA, b2, aroP, b112
thrA, b2, gdhA, b1761
thrA, b2, gltB, b3212
thrA, b2, gltD, b3213
thrA, b2, hisA, b2024
thrA, b2, hisC, b2021
thrA, b2, hisF, b2025
thrA, b2, hisG, b2019
thrA, b2, hisH, b2023
thrA, b2, ilvA, b3772
thrA, b2, ilvD, b3771
thrA, b2, ilvE, b3770
thrA, b2, ilvG, b4488
thrA, b2, ilvH, b78
thrA, b2, ilvI, b77
thrA, b2, ilvM, b3769
thrA, b2, leuA, b74
thrA, b2, leuB, b73
thrA, b2, leuC, b72
thrA, b2, leuD, b71
thrA, b2, livH, b3457
thrA, b2, livK, b3458
thrA, b2, metC, b3008
thrA, b2, metQ, b197
thrA, b2, nadA, b750
thrA, b2, pntA, b1603
thrA, b2, pntB, b1602
thrA, b2, ppc, b3956
thrA, b2, serA, b2913
thrA, b2, serC, b907
thrB, b3, aroA, b908
thrB, b3, aroG, b754
thrB, b3, aroP, b112
thrB, b3, gdhA, b1761
thrB, b3, gltB, b3212
thrB, b3, gltD, b3213
thrB, b3, hisF, b2025
thrB, b3, hisH, b2023
thrB, b3, ilvA, b3772
thrB, b3, ilvD, b3771
thrB, b3, ilvE, b3770
thrB, b3, ilvG, b4488
thrB, b3, ilvH, b78
thrB, b3, ilvI, b77
thrB, b3, leuA, b74
thrB, b3, leuB, b73
thrB, b3, leuC, b72
thrB, b3, leuD, b71
thrB, b3, livK, b3458
thrB, b3, metQ, b197
thrB, b3, nadA, b750
thrB, b3, pntA, b1603
thrB, b3, serA, b2913
thrB, b3, serC, b907
thrB, b3, thrA, b2
thrC, b4, aroA, b908
thrC, b4, aroG, b754
thrC, b4, aroP, b112
thrC, b4, codB, b336
thrC, b4, gdhA, b1761
thrC, b4, gltB, b3212
thrC, b4, gltD, b3213
thrC, b4, hisF, b2025
thrC, b4, hisI, b2026
thrC, b4, ilvA, b3772
thrC, b4, ilvD, b3771
thrC, b4, ilvE, b3770
thrC, b4, ilvG, b4488
thrC, b4, ilvH, b78
thrC, b4, ilvI, b77
thrC, b4, ilvL, b3766
thrC, b4, ilvM, b3769
thrC, b4, leuA, b74
thrC, b4, leuB, b73
thrC, b4, leuC, b72
thrC, b4, leuD, b71
thrC, b4, livH, b3457
thrC, b4, livK, b3458
thrC, b4, metC, b3008
thrC, b4, metQ, b197
thrC, b4, nadA, b750
thrC, b4, pntA, b1603
thrC, b4, pntB, b1602
thrC, b4, ppc, b3956
thrC, b4, purL, b2557
thrC, b4, serA, b2913
thrC, b4, serC, b907
thrC, b4, thrA, b2
thrC, b4, thrB, b3
thrL, b1, aroP, b112
thrL, b1, hisL, b2018
thrL, b1, ilvG, b4488
thrL, b1, ilvL, b3766
thrL, b1, ilvM, b3769
thrL, b1, leuL, b75
thrL, b1, serA, b2913
thrT, b3979, glyT, b3978
thrU, b3976, glyT, b3978
thrU, b3976, leuW, b672
thrV, b3273, cysT, b1910
thrV, b3273, leuP, b4369
thrV, b3273, leuX, b4270
thrV, b3273, metY, b3171
thrW, b244, argU, b536
thrW, b244, ffs, b455
thrW, b244, glyU, b2864
thrW, b244, hisR, b3797
thrW, b244, leuP, b4369
thrW, b244, leuZ, b1909
thrW, b244, metY, b3171
thrW, b244, proM, b3799
thrW, b244, serV, b2695
thyA, b2827, gph, b3385
thyA, b2827, lgt, b2828
tig, b436, dusB, b3260
tig, b436, priB, b4201
tig, b436, rplI, b4203
tig, b436, rplM, b3231
tig, b436, rplS, b2606
tig, b436, rpmA, b3185
tig, b436, rpsA, b911
tig, b436, rpsB, b169
tig, b436, rpsF, b4200
tig, b436, rpsI, b3230
tig, b436, rpsR, b4202
tilS, b188, lafU, b230
tilS, b188, mrcB, b149
tilS, b188, rhsC, b700
tilS, b188, sfmD, b532
tisB, b4618, bssS, b1060
tisB, b4618, dinB, b231
tisB, b4618, dinD, b3645
tisB, b4618, dinF, b4044
tisB, b4618, dinI, b1061
tisB, b4618, dinQ, b4613
tisB, b4618, intE, b1140
tisB, b4618, lexA, b4043
tisB, b4618, polB, b60
tisB, b4618, recA, b2699
tisB, b4618, recN, b2616
tisB, b4618, recX, b2698
tisB, b4618, ssb, b4059
tisB, b4618, sulA, b958
tktB, b2465, adhP, b1478
tktB, b2465, aidB, b4187
tktB, b2465, amyA, b1927
tktB, b2465, dkgA, b3012
tktB, b2465, dps, b812
tktB, b2465, elaB, b2266
tktB, b2465, fbaB, b2097
tktB, b2465, fic, b3361
tktB, b2465, gabD, b2661
tktB, b2465, gabT, b2662
tktB, b2465, gadB, b1493
tktB, b2465, gadC, b1492
tktB, b2465, hchA, b1967
tktB, b2465, katE, b1732
tktB, b2465, ldcC, b186
tktB, b2465, msyB, b1051
tktB, b2465, osmC, b1482
tktB, b2465, osmE, b1739
tktB, b2465, osmY, b4376
tktB, b2465, otsA, b1896
tktB, b2465, otsB, b1897
tktB, b2465, poxB, b871
tktB, b2465, sodC, b1646
tktB, b2465, sra, b1480
tktB, b2465, talA, b2464
tldD, b3244, nadR, b4390
tldD, b3244, surA, b53
tmk, b1098, pabC, b1096
tnaA, b3708, aphA, b4055
tnaA, b3708, aspA, b4139
tnaA, b3708, cpdB, b4213
tnaA, b3708, dctA, b3528
tnaA, b3708, fucA, b2800
tnaA, b3708, fucI, b2802
tnaA, b3708, fucR, b2805
tnaA, b3708, gatB, b2093
tnaA, b3708, gatC, b2092
tnaA, b3708, gcvH, b2904
tnaA, b3708, glpT, b2240
tnaA, b3708, isrB, b4434
tnaA, b3708, maeB, b2463
tnaA, b3708, mglA, b2149
tnaA, b3708, mglB, b2150
tnaA, b3708, pck, b3403
tnaA, b3708, pspE, b1308
tnaA, b3708, rbsB, b3751
tnaA, b3708, rihA, b651
tnaA, b3708, rihC, b30
tnaB, b3709, aphA, b4055
tnaB, b3709, aspA, b4139
tnaB, b3709, cpdB, b4213
tnaB, b3709, frdB, b4153
tnaB, b3709, fucA, b2800
tnaB, b3709, fucR, b2805
tnaB, b3709, gcvH, b2904
tnaB, b3709, mtfA, b1976
tnaB, b3709, pck, b3403
tnaB, b3709, pepE, b4021
tnaB, b3709, rbsB, b3751
tnaB, b3709, rihA, b651
tnaB, b3709, rihC, b30
tnaB, b3709, tnaA, b3708
tnaC, b3707, aphA, b4055
tnaC, b3707, aspA, b4139
tnaC, b3707, crcB, b624
tnaC, b3707, dctA, b3528
tnaC, b3707, fucA, b2800
tnaC, b3707, fucR, b2805
tnaC, b3707, isrB, b4434
tnaC, b3707, melR, b4118
tnaC, b3707, mglA, b2149
tnaC, b3707, mglB, b2150
tnaC, b3707, pck, b3403
tnaC, b3707, psiE, b4030
tnaC, b3707, pspE, b1308
tnaC, b3707, rbsB, b3751
tnaC, b3707, rbsD, b3748
tnaC, b3707, rihA, b651
tnaC, b3707, rihC, b30
tnaC, b3707, srlA, b2702
tnaC, b3707, sseA, b2521
tnaC, b3707, tdcA, b3118
tnaC, b3707, tdcB, b3117
tnaC, b3707, tnaA, b3708
tnaC, b3707, tnaB, b3709
tolB, b740, pal, b741
tolC, b3035, gph, b3385
tolQ, b737, tolA, b739
tolR, b738, tolA, b739
tolR, b738, tolQ, b737
tomB, b461, hha, b460
tonB, b1252, bfd, b3337
tonB, b1252, cirA, b2155
tonB, b1252, efeB, b1019
tonB, b1252, efeO, b1018
tonB, b1252, efeU, b4490
tonB, b1252, entB, b595
tonB, b1252, entC, b593
tonB, b1252, entE, b594
tonB, b1252, entF, b586
tonB, b1252, entS, b591
tonB, b1252, exbB, b3006
tonB, b1252, exbD, b3005
tonB, b1252, fecI, b4293
tonB, b1252, fepA, b584
tonB, b1252, fepB, b592
tonB, b1252, fes, b585
tonB, b1252, fhuF, b4367
tonB, b1252, fiu, b805
tonB, b1252, nrdE, b2675
tonB, b1252, nrdH, b2673
tonB, b1252, nrdI, b2674
topA, b1274, pyrF, b1281
topB, b1763, moeB, b826
topB, b1763, pyrF, b1281
torA, b997, aegA, b2468
torA, b997, alkA, b2068
torA, b997, cpsG, b2048
torA, b997, fadK, b1701
torA, b997, lfhA, b229
torC, b996, fadK, b1701
torI, b4501, exuR, b3094
torT, b994, mngB, b732
torT, b994, torS, b993
torZ, b1872, fadK, b1701
torZ, b1872, ompG, b1319
torZ, b1872, torY, b1873
tpiA, b3919, fbaA, b2925
tpiA, b3919, pfkA, b3916
tpiA, b3919, pflB, b903
tpiA, b3919, pgi, b4025
tpiA, b3919, pgk, b2926
tpx, b1324, icd, b1136
treA, b1197, katE, b1732
treA, b1197, msyB, b1051
treA, b1197, tam, b1519
treB, b4240, aphA, b4055
treB, b4240, aspA, b4139
treB, b4240, dctA, b3528
treB, b4240, dsdX, b2365
treB, b4240, fdoG, b3894
treB, b4240, fdoH, b3893
treB, b4240, fdoI, b3892
treB, b4240, gcd, b124
treB, b4240, gcvT, b2905
treB, b4240, kbl, b3617
treB, b4240, lamB, b4036
treB, b4240, lysU, b4129
treB, b4240, malK, b4035
treB, b4240, nanA, b3225
treB, b4240, nanT, b3224
treB, b4240, nrdD, b4238
treB, b4240, nupG, b2964
treB, b4240, pck, b3403
treB, b4240, potF, b854
treB, b4240, rbsK, b3752
treB, b4240, rihA, b651
treB, b4240, rihC, b30
treB, b4240, rmf, b953
treB, b4240, sdaC, b2796
treB, b4240, srlA, b2702
treB, b4240, srlB, b2704
treB, b4240, srlD, b2705
treB, b4240, srlE, b2703
treB, b4240, srlR, b2707
treB, b4240, tdcB, b3117
treB, b4240, tdcD, b3115
treB, b4240, tdh, b3616
treB, b4240, tnaA, b3708
treB, b4240, tnaB, b3709
treB, b4240, tnaC, b3707
treC, b4239, aphA, b4055
treC, b4239, aspA, b4139
treC, b4239, garL, b3126
treC, b4239, garP, b3127
treC, b4239, garR, b3125
treC, b4239, gcd, b124
treC, b4239, gcvT, b2905
treC, b4239, kbl, b3617
treC, b4239, lamB, b4036
treC, b4239, lysU, b4129
treC, b4239, malE, b4034
treC, b4239, malK, b4035
treC, b4239, malM, b4037
treC, b4239, nanA, b3225
treC, b4239, nanE, b3223
treC, b4239, nanT, b3224
treC, b4239, nrdD, b4238
treC, b4239, nrdG, b4237
treC, b4239, pck, b3403
treC, b4239, rbsK, b3752
treC, b4239, rbsR, b3753
treC, b4239, rihA, b651
treC, b4239, rihC, b30
treC, b4239, sdaC, b2796
treC, b4239, srlB, b2704
treC, b4239, tdcB, b3117
treC, b4239, tdcC, b3116
treC, b4239, tdcD, b3115
treC, b4239, tnaA, b3708
treC, b4239, tnaC, b3707
treC, b4239, treB, b4240
trg, b1421, aer, b3072
trg, b1421, cheA, b1888
trg, b1421, cheB, b1883
trg, b1421, cheR, b1884
trg, b1421, cheW, b1887
trg, b1421, cheY, b1882
trg, b1421, cheZ, b1881
trg, b1421, flgA, b1072
trg, b1421, flgB, b1073
trg, b1421, flgC, b1074
trg, b1421, flgF, b1077
trg, b1421, flgK, b1082
trg, b1421, flgL, b1083
trg, b1421, flgM, b1071
trg, b1421, flgN, b1070
trg, b1421, flhA, b1879
trg, b1421, flhB, b1880
trg, b1421, fliA, b1922
trg, b1421, fliC, b1923
trg, b1421, fliD, b1924
trg, b1421, fliE, b1937
trg, b1421, fliF, b1938
trg, b1421, fliG, b1939
trg, b1421, fliS, b1925
trg, b1421, fliT, b1926
trg, b1421, fliZ, b1921
trg, b1421, flxA, b1566
trg, b1421, motA, b1890
trg, b1421, motB, b1889
trg, b1421, tap, b1885
trg, b1421, tar, b1886
trkH, b3849, grxC, b3610
trkH, b3849, hemG, b3850
trmA, b3965, cmk, b910
trmA, b3965, dnaG, b3066
trmA, b3965, obgE, b3183
trmA, b3965, pabA, b3360
trmD, b2607, priB, b4201
trmD, b2607, rimM, b2608
trmD, b2607, rplA, b3984
trmD, b2607, rplC, b3320
trmD, b2607, rplJ, b3985
trmD, b2607, rplK, b3983
trmD, b2607, rplM, b3231
trmD, b2607, rplS, b2606
trmD, b2607, rpsB, b169
trmD, b2607, rpsC, b3314
trmD, b2607, rpsF, b4200
trmD, b2607, rpsP, b2609
trmD, b2607, rpsQ, b3311
trmD, b2607, rpsR, b4202
trmH, b3651, dnaB, b4052
trmH, b3651, recQ, b3822
trmH, b3651, rffD, b3787
trmH, b3651, rffE, b3786
trmH, b3651, rffG, b3788
trmH, b3651, spoT, b3650
trmI, b2960, cmk, b910
trpA, b1260, argE, b3957
trpA, b1260, aroA, b908
trpA, b1260, aroD, b1693
trpA, b1260, aroG, b754
trpA, b1260, aroP, b112
trpA, b1260, dcyD, b1919
trpA, b1260, fliY, b1920
trpA, b1260, gdhA, b1761
trpA, b1260, gltB, b3212
trpA, b1260, gltD, b3213
trpA, b1260, hisA, b2024
trpA, b1260, hisB, b2022
trpA, b1260, hisC, b2021
trpA, b1260, hisD, b2020
trpA, b1260, hisF, b2025
trpA, b1260, hisG, b2019
trpA, b1260, hisH, b2023
trpA, b1260, hisI, b2026
trpA, b1260, hisJ, b2309
trpA, b1260, hisM, b2307
trpA, b1260, hisQ, b2308
trpA, b1260, ilvH, b78
trpA, b1260, ilvI, b77
trpA, b1260, leuA, b74
trpA, b1260, leuB, b73
trpA, b1260, leuC, b72
trpA, b1260, leuD, b71
trpA, b1260, livJ, b3460
trpA, b1260, metC, b3008
trpA, b1260, nlpA, b3661
trpA, b1260, pheA, b2599
trpA, b1260, pntB, b1602
trpA, b1260, ppc, b3956
trpA, b1260, serA, b2913
trpA, b1260, serC, b907
trpA, b1260, shiA, b1981
trpA, b1260, solA, b1059
trpA, b1260, thiC, b3994
trpA, b1260, thrC, b4
trpB, b1261, argE, b3957
trpB, b1261, aroA, b908
trpB, b1261, aroD, b1693
trpB, b1261, aroG, b754
trpB, b1261, aroP, b112
trpB, b1261, asd, b3433
trpB, b1261, cysK, b2414
trpB, b1261, cysM, b2421
trpB, b1261, dcyD, b1919
trpB, b1261, fliY, b1920
trpB, b1261, gdhA, b1761
trpB, b1261, gltB, b3212
trpB, b1261, gltD, b3213
trpB, b1261, gltK, b653
trpB, b1261, gsiA, b829
trpB, b1261, gsiC, b831
trpB, b1261, hisA, b2024
trpB, b1261, hisB, b2022
trpB, b1261, hisC, b2021
trpB, b1261, hisD, b2020
trpB, b1261, hisF, b2025
trpB, b1261, hisG, b2019
trpB, b1261, hisH, b2023
trpB, b1261, hisI, b2026
trpB, b1261, hisJ, b2309
trpB, b1261, hisM, b2307
trpB, b1261, hisQ, b2308
trpB, b1261, ilvH, b78
trpB, b1261, ilvI, b77
trpB, b1261, leuA, b74
trpB, b1261, leuB, b73
trpB, b1261, leuC, b72
trpB, b1261, leuD, b71
trpB, b1261, livG, b3455
trpB, b1261, livH, b3457
trpB, b1261, livJ, b3460
trpB, b1261, livK, b3458
trpB, b1261, livM, b3456
trpB, b1261, lysC, b4024
trpB, b1261, metC, b3008
trpB, b1261, metE, b3829
trpB, b1261, nadA, b750
trpB, b1261, nlpA, b3661
trpB, b1261, pheA, b2599
trpB, b1261, pheL, b2598
trpB, b1261, pntA, b1603
trpB, b1261, pntB, b1602
trpB, b1261, pnuC, b751
trpB, b1261, serA, b2913
trpB, b1261, serC, b907
trpB, b1261, shiA, b1981
trpB, b1261, thiC, b3994
trpB, b1261, thiE, b3993
trpB, b1261, thiF, b3992
trpB, b1261, thiH, b3990
trpB, b1261, thrA, b2
trpB, b1261, thrB, b3
trpB, b1261, thrC, b4
trpB, b1261, trpA, b1260
trpC, b1262, aroD, b1693
trpC, b1262, csgD, b1040
trpC, b1262, gdhA, b1761
trpC, b1262, hisA, b2024
trpC, b1262, hisB, b2022
trpC, b1262, hisC, b2021
trpC, b1262, hisD, b2020
trpC, b1262, hisG, b2019
trpC, b1262, hisI, b2026
trpC, b1262, hisJ, b2309
trpC, b1262, hisM, b2307
trpC, b1262, hisQ, b2308
trpC, b1262, ilvH, b78
trpC, b1262, ilvI, b77
trpC, b1262, leuA, b74
trpC, b1262, leuB, b73
trpC, b1262, leuC, b72
trpC, b1262, leuD, b71
trpC, b1262, pheA, b2599
trpC, b1262, pnuC, b751
trpC, b1262, thiC, b3994
trpC, b1262, thiH, b3990
trpC, b1262, trpA, b1260
trpC, b1262, trpB, b1261
trpD, b1263, artJ, b860
trpD, b1263, gdhA, b1761
trpD, b1263, hisA, b2024
trpD, b1263, hisI, b2026
trpD, b1263, hisJ, b2309
trpD, b1263, hisM, b2307
trpD, b1263, hisQ, b2308
trpD, b1263, ilvI, b77
trpD, b1263, leuA, b74
trpD, b1263, livG, b3455
trpD, b1263, nadA, b750
trpD, b1263, thiC, b3994
trpD, b1263, thiE, b3993
trpD, b1263, thiF, b3992
trpD, b1263, thiG, b3991
trpD, b1263, thiH, b3990
trpD, b1263, thiS, b4407
trpD, b1263, trpA, b1260
trpD, b1263, trpB, b1261
trpD, b1263, trpC, b1262
trpE, b1264, argF, b273
trpE, b1264, artJ, b860
trpE, b1264, bioC, b777
trpE, b1264, bioF, b776
trpE, b1264, gdhA, b1761
trpE, b1264, leuC, b72
trpE, b1264, livG, b3455
trpE, b1264, livM, b3456
trpE, b1264, thiC, b3994
trpE, b1264, thiE, b3993
trpE, b1264, thiF, b3992
trpE, b1264, thiG, b3991
trpE, b1264, thiH, b3990
trpE, b1264, trpA, b1260
trpE, b1264, trpB, b1261
trpE, b1264, trpC, b1262
trpE, b1264, trpD, b1263
trpL, b1265, argA, b2818
trpL, b1265, argF, b273
trpL, b1265, artJ, b860
trpL, b1265, gcvB, b4443
trpL, b1265, ilvH, b78
trpL, b1265, kbl, b3617
trpL, b1265, nadA, b750
trpL, b1265, thiH, b3990
trpL, b1265, trpC, b1262
trpL, b1265, trpD, b1263
trpL, b1265, trpE, b1264
trpT, b3761, cysT, b1910
trpT, b3761, metY, b3171
trpT, b3761, serT, b971
trpT, b3761, spf, b3864
trpT, b3761, thrV, b3273
truA, b2318, dedA, b2317
truB, b3166, cdsA, b175
truB, b3166, infB, b3168
truB, b3166, nusA, b3169
truB, b3166, prfC, b4375
truB, b3166, rbfA, b3167
truB, b3166, rffE, b3786
truB, b3166, rnhB, b183
truB, b3166, rnpA, b3704
truB, b3166, rpmC, b3312
truB, b3166, rpsQ, b3311
truD, b2745, surE, b2744
tsf, b170, priB, b4201
tsf, b170, pyrH, b171
tsf, b170, rpsB, b169
tsf, b170, rpsR, b4202
tsgA, b3364, fumA, b1612
tsgA, b3364, gltA, b720
tsr, b4355, aer, b3072
tsr, b4355, cheA, b1888
tsr, b4355, cheB, b1883
tsr, b4355, cheR, b1884
tsr, b4355, cheW, b1887
tsr, b4355, cheY, b1882
tsr, b4355, cheZ, b1881
tsr, b4355, flgA, b1072
tsr, b4355, flgB, b1073
tsr, b4355, flgC, b1074
tsr, b4355, flgD, b1075
tsr, b4355, flgE, b1076
tsr, b4355, flgF, b1077
tsr, b4355, flgG, b1078
tsr, b4355, flgH, b1079
tsr, b4355, flgI, b1080
tsr, b4355, flgJ, b1081
tsr, b4355, flgK, b1082
tsr, b4355, flgL, b1083
tsr, b4355, flgM, b1071
tsr, b4355, flgN, b1070
tsr, b4355, flhA, b1879
tsr, b4355, flhB, b1880
tsr, b4355, flhC, b1891
tsr, b4355, flhD, b1892
tsr, b4355, flhE, b1878
tsr, b4355, fliA, b1922
tsr, b4355, fliC, b1923
tsr, b4355, fliD, b1924
tsr, b4355, fliE, b1937
tsr, b4355, fliF, b1938
tsr, b4355, fliG, b1939
tsr, b4355, fliH, b1940
tsr, b4355, fliI, b1941
tsr, b4355, fliJ, b1942
tsr, b4355, fliK, b1943
tsr, b4355, fliL, b1944
tsr, b4355, fliM, b1945
tsr, b4355, fliN, b1946
tsr, b4355, fliO, b1947
tsr, b4355, fliP, b1948
tsr, b4355, fliQ, b1949
tsr, b4355, fliR, b1950
tsr, b4355, fliS, b1925
tsr, b4355, fliT, b1926
tsr, b4355, fliZ, b1921
tsr, b4355, flxA, b1566
tsr, b4355, modB, b764
tsr, b4355, modC, b765
tsr, b4355, motA, b1890
tsr, b4355, motB, b1889
tsr, b4355, tap, b1885
tsr, b4355, tar, b1886
tsr, b4355, trg, b1421
tsx, b411, nupC, b2393
tsx, b411, nupG, b2964
ttcA, b1344, dbpA, b1343
ttcA, b1344, emtA, b1193
ttcA, b1344, fnr, b1334
ttcA, b1344, ogt, b1335
ttcA, b1344, rrmA, b1822
ttdA, b3061, hofM, b3395
tynA, b1386, maoC, b1387
typA, b3871, rplQ, b3294
tyrA, b2600, aroF, b2601
tyrA, b2600, purM, b2499
tyrB, b4054, argE, b3957
tyrB, b4054, argP, b2916
tyrB, b4054, aroA, b908
tyrB, b4054, aroP, b112
tyrB, b4054, asd, b3433
tyrB, b4054, gdhA, b1761
tyrB, b4054, gltB, b3212
tyrB, b4054, gltD, b3213
tyrB, b4054, ilvC, b3774
tyrB, b4054, lysC, b4024
tyrB, b4054, metC, b3008
tyrB, b4054, ppc, b3956
tyrB, b4054, serC, b907
tyrR, b1323, cls, b1249
tyrS, b1637, btuC, b1711
tyrS, b1637, pdxB, b2320
tyrS, b1637, pdxH, b1638
tyrU, b3977, leuW, b672
tyrU, b3977, thrU, b3976
ubiA, b4040, dgkA, b4042
ubiB, b3835, rmuC, b3832
ubiC, b4039, ubiA, b4040
ubiD, b3843, fre, b3844
ubiE, b3833, gntX, b3413
ubiE, b3833, tatB, b3838
ubiH, b2907, pepP, b2908
ucpA, b2426, aphA, b4055
ucpA, b2426, aspA, b4139
ucpA, b2426, dctA, b3528
ucpA, b2426, dcuS, b4125
ucpA, b2426, ftnB, b1902
ucpA, b2426, garD, b3128
ucpA, b2426, glpT, b2240
ucpA, b2426, gutQ, b2708
ucpA, b2426, melR, b4118
ucpA, b2426, murQ, b2428
ucpA, b2426, pck, b3403
ucpA, b2426, pspE, b1308
ucpA, b2426, rbsB, b3751
ucpA, b2426, rihA, b651
ucpA, b2426, rihC, b30
ucpA, b2426, srlA, b2702
ucpA, b2426, srlR, b2707
ucpA, b2426, tdcA, b3118
ucpA, b2426, tdcB, b3117
ucpA, b2426, tnaA, b3708
ucpA, b2426, tnaC, b3707
ucpA, b2426, treB, b4240
ucpA, b2426, treC, b4239
udk, b2066, pdxB, b2320
udk, b2066, potA, b1126
udk, b2066, pyrF, b1281
udp, b3831, cdd, b2143
udp, b3831, deoA, b4382
udp, b3831, deoB, b4383
udp, b3831, deoC, b4381
udp, b3831, deoD, b4384
udp, b3831, nupG, b2964
ugd, b2028, rsmF, b1835
ugpA, b3452, glcA, b2975
ugpE, b3451, aceK, b4016
ugpE, b3451, acs, b4069
ugpE, b3451, actP, b4067
ugpE, b3451, aldB, b3588
ugpE, b3451, fadA, b3845
ugpE, b3451, fadB, b3846
ugpE, b3451, ugpA, b3452
ugpE, b3451, ugpB, b3453
ugpQ, b3449, ugpB, b3453
uhpB, b3668, aaeB, b3240
uhpB, b3668, bcsZ, b3531
uhpB, b3668, frwD, b3953
uhpB, b3668, glnG, b3868
uhpB, b3668, kefG, b3351
uhpB, b3668, lysR, b2839
uhpB, b3668, renD, b542
uhpB, b3668, rhsC, b700
uhpB, b3668, rtcA, b4475
uhpC, b3667, bglH, b3720
uhpC, b3667, gltS, b3653
uhpT, b3666, aer, b3072
uhpT, b3666, cheA, b1888
uhpT, b3666, cheB, b1883
uhpT, b3666, cheR, b1884
uhpT, b3666, cheW, b1887
uhpT, b3666, cheY, b1882
uhpT, b3666, cheZ, b1881
uhpT, b3666, flgK, b1082
uhpT, b3666, flgL, b1083
uhpT, b3666, flgM, b1071
uhpT, b3666, flgN, b1070
uhpT, b3666, fliA, b1922
uhpT, b3666, fliC, b1923
uhpT, b3666, fliT, b1926
uhpT, b3666, fliZ, b1921
uhpT, b3666, flxA, b1566
uhpT, b3666, motA, b1890
uhpT, b3666, motB, b1889
uhpT, b3666, tap, b1885
uhpT, b3666, tar, b1886
uidA, b1617, alkA, b2068
uidA, b1617, fadK, b1701
uidA, b1617, paaB, b1389
uidA, b1617, paaE, b1392
uidA, b1617, paaH, b1395
uidA, b1617, paaK, b1398
uidA, b1617, psuK, b2166
uidB, b1616, uidA, b1617
uidC, b1615, ompG, b1319
uidC, b1615, rem, b1561
uidC, b1615, torZ, b1872
uidR, b1618, pspE, b1308
ulaA, b4193, kbaZ, b3132
ulaB, b4194, agaV, b3133
ulaB, b4194, alsB, b4088
ulaB, b4194, alsE, b4085
ulaB, b4194, bglB, b3721
ulaB, b4194, cmtB, b2934
ulaB, b4194, rpiB, b4090
ulaB, b4194, sgbU, b3582
ulaC, b4195, agaV, b3133
ulaC, b4195, alsB, b4088
ulaC, b4195, dgoR, b4479
ulaC, b4195, ebgC, b3077
ulaC, b4195, sgbH, b3581
ulaC, b4195, ulaB, b4194
ulaD, b4196, hofQ, b3391
ulaD, b4196, ulaC, b4195
ulaE, b4197, idnD, b4267
ulaE, b4197, ulaB, b4194
ulaF, b4198, bglB, b3721
ulaF, b4198, cbrA, b3690
ulaF, b4198, setC, b3659
ulaF, b4198, ulaB, b4194
ulaG, b4192, glvG, b4556
ulaG, b4192, lyx, b3580
ulaG, b4192, php, b3379
ulaG, b4192, sgbU, b3582
ulaG, b4192, ulaB, b4194
ulaG, b4192, ulaF, b4198
ulaR, b4191, insO, b4623
umuC, b1184, cho, b1741
umuC, b1184, dinB, b231
umuC, b1184, dinD, b3645
umuC, b1184, dinF, b4044
umuC, b1184, dinG, b799
umuC, b1184, dinI, b1061
umuC, b1184, intE, b1140
umuC, b1184, lexA, b4043
umuC, b1184, recA, b2699
umuC, b1184, recN, b2616
umuC, b1184, recX, b2698
umuC, b1184, ruvA, b1861
umuC, b1184, sulA, b958
umuC, b1184, tisB, b4618
umuD, b1183, dinB, b231
umuD, b1183, dinD, b3645
umuD, b1183, dinF, b4044
umuD, b1183, dinI, b1061
umuD, b1183, intE, b1140
umuD, b1183, lexA, b4043
umuD, b1183, polB, b60
umuD, b1183, recA, b2699
umuD, b1183, recN, b2616
umuD, b1183, recX, b2698
umuD, b1183, sulA, b958
umuD, b1183, tisB, b4618
umuD, b1183, umuC, b1184
upp, b2498, pyrD, b945
uraA, b2497, carA, b32
uraA, b2497, carB, b33
uraA, b2497, codB, b336
uraA, b2497, guaA, b2507
uraA, b2497, pyrB, b4245
uraA, b2497, pyrC, b1062
uraA, b2497, pyrD, b945
uraA, b2497, pyrF, b1281
uraA, b2497, pyrI, b4244
uraA, b2497, upp, b2498
usg, b2319, pdxB, b2320
usg, b2319, truA, b2318
ushA, b480, dacC, b839
ushA, b480, ivy, b220
uspA, b3495, ampD, b110
uspA, b3495, asd, b3433
uspA, b3495, glgA, b3429
uspA, b3495, glgB, b3432
uspA, b3495, glgC, b3430
uspA, b3495, glgX, b3431
uspA, b3495, mgsA, b963
uspA, b3495, tas, b2834
uspB, b3494, bcsC, b3530
uspB, b3494, bfr, b3336
uspB, b3494, blc, b4149
uspB, b3494, bolA, b435
uspB, b3494, cysQ, b4214
uspB, b3494, dkgA, b3012
uspB, b3494, dps, b812
uspB, b3494, ecnB, b4411
uspB, b3494, elaB, b2266
uspB, b3494, fic, b3361
uspB, b3494, glgS, b3049
uspB, b3494, otsB, b1897
uspB, b3494, psiF, b384
uspB, b3494, qor, b4051
uspB, b3494, sodC, b1646
uspB, b3494, talA, b2464
uspC, b1895, gsp, b2988
uspE, b1333, abgR, b1339
uspE, b1333, dbpA, b1343
uspE, b1333, fnr, b1334
uspE, b1333, isrA, b4426
uspE, b1333, ogt, b1335
uspE, b1333, ompW, b1256
uspE, b1333, ttcA, b1344
uspF, b1376, agp, b1002
uspF, b1376, cspD, b880
uspF, b1376, cstA, b598
uspF, b1376, fucO, b2799
uspF, b1376, glgS, b3049
uspF, b1376, mak, b394
uspF, b1376, mtfA, b1976
uspF, b1376, uspE, b1333
uspG, b607, glgS, b3049
uspG, b607, qmcA, b489
uspG, b607, uspD, b3923
uspG, b607, uspF, b1376
uup, b949, ligA, b2411
uup, b949, pqiA, b950
uup, b949, rlmL, b948
uvrA, b4058, dinB, b231
uvrA, b4058, dinD, b3645
uvrA, b4058, dinF, b4044
uvrA, b4058, intE, b1140
uvrA, b4058, polB, b60
uvrA, b4058, recA, b2699
uvrA, b4058, recN, b2616
uvrA, b4058, recX, b2698
uvrA, b4058, sulA, b958
uvrA, b4058, tisB, b4618
uvrB, b779, recA, b2699
uvrB, b779, recN, b2616
uvrB, b779, recX, b2698
uvrB, b779, sulA, b958
uvrB, b779, tisB, b4618
uvrB, b779, umuC, b1184
uvrB, b779, umuD, b1183
uvrB, b779, uvrA, b4058
uvrD, b3813, ade, b3665
uvrD, b3813, dnaA, b3702
uvrD, b3813, ilvY, b3773
uvrD, b3813, recX, b2698
uvrD, b3813, rep, b3778
uvrD, b3813, uvrA, b4058
uxaC, b3092, ansB, b2957
uxaC, b3092, aspA, b4139
uxaC, b3092, frdA, b4154
uxaC, b3092, frdB, b4153
uxaC, b3092, frdC, b4152
uxaC, b3092, fucI, b2802
uxaC, b3092, tnaA, b3708
uxaC, b3092, tnaC, b3707
uxaC, b3092, uxaA, b3091
uxuA, b4322, dctA, b3528
uxuA, b4322, kbl, b3617
uxuA, b4322, mglB, b2150
uxuA, b4322, nanA, b3225
uxuA, b4322, tnaC, b3707
uxuA, b4322, treB, b4240
uxuA, b4322, ucpA, b2426
uxuA, b4322, uxaA, b3091
uxuA, b4322, uxaC, b3092
uxuB, b4323, kbaZ, b3132
uxuB, b4323, uhpB, b3668
uxuB, b4323, uxuA, b4322
uxuR, b4324, uxuB, b4323
valV, b1665, argU, b536
valV, b1665, argW, b2348
valV, b1665, cysT, b1910
valV, b1665, fabF, b1095
valV, b1665, leuX, b4270
valV, b1665, leuZ, b1909
valV, b1665, proL, b2189
valV, b1665, serT, b971
valW, b1666, ileX, b3069
valW, b1666, leuU, b3174
valW, b1666, pauD, b4635
valW, b1666, proK, b3545
valW, b1666, proL, b2189
valW, b1666, ryfC, b4608
valW, b1666, valV, b1665
ves, b1742, aer, b3072
ves, b1742, cheA, b1888
ves, b1742, cheB, b1883
ves, b1742, cheR, b1884
ves, b1742, cheW, b1887
ves, b1742, cheY, b1882
ves, b1742, cheZ, b1881
ves, b1742, flgA, b1072
ves, b1742, flgB, b1073
ves, b1742, flgC, b1074
ves, b1742, flgD, b1075
ves, b1742, flgE, b1076
ves, b1742, flgF, b1077
ves, b1742, flgI, b1080
ves, b1742, flgJ, b1081
ves, b1742, flgK, b1082
ves, b1742, flgL, b1083
ves, b1742, flgM, b1071
ves, b1742, flgN, b1070
ves, b1742, flhA, b1879
ves, b1742, flhB, b1880
ves, b1742, fliA, b1922
ves, b1742, fliC, b1923
ves, b1742, fliD, b1924
ves, b1742, fliE, b1937
ves, b1742, fliN, b1946
ves, b1742, fliS, b1925
ves, b1742, fliT, b1926
ves, b1742, fliZ, b1921
ves, b1742, flxA, b1566
ves, b1742, modA, b763
ves, b1742, modB, b764
ves, b1742, modC, b765
ves, b1742, motA, b1890
ves, b1742, motB, b1889
ves, b1742, tap, b1885
ves, b1742, tar, b1886
ves, b1742, trg, b1421
ves, b1742, tsr, b4355
viaA, b3745, ansB, b2957
viaA, b3745, dmsA, b894
viaA, b3745, frdA, b4154
viaA, b3745, frdB, b4153
viaA, b3745, hybO, b2997
viaA, b3745, hypA, b2726
viaA, b3745, hypB, b2727
viaA, b3745, hypC, b2728
viaA, b3745, hypD, b2729
viaA, b3745, ravA, b3746
visC, b2906, pepP, b2908
visC, b2906, rfaF, b3620
visC, b2906, ubiH, b2907
vsr, b1960, dcm, b1961
vsr, b1960, rsmF, b1835
waaA, b3633, pabA, b3360
waaA, b3633, pitA, b3493
waaA, b3633, trmH, b3651
waaU, b3623, rfaB, b3628
waaU, b3623, rfaG, b3631
waaU, b3623, rfaI, b3627
waaU, b3623, rfaJ, b3626
waaU, b3623, rfaP, b3630
waaU, b3623, rfaQ, b3632
waaU, b3623, rfaS, b3629
waaU, b3623, rfaY, b3625
waaU, b3623, rfaZ, b3624
wbbI, b2034, glf, b2036
wbbI, b2034, rfbA, b2039
wbbI, b2034, rfbB, b2041
wbbI, b2034, rfbC, b2038
wbbI, b2034, rfbD, b2040
wbbI, b2034, rfbX, b2037
wbbI, b2034, rfc, b2035
wbbJ, b2033, glf, b2036
wbbJ, b2033, rfbA, b2039
wbbJ, b2033, rfbB, b2041
wbbJ, b2033, rfbC, b2038
wbbJ, b2033, rfbD, b2040
wbbJ, b2033, rfbX, b2037
wbbJ, b2033, rfc, b2035
wbbJ, b2033, wbbI, b2034
wbbK, b2032, glf, b2036
wbbK, b2032, rfbA, b2039
wbbK, b2032, rfbB, b2041
wbbK, b2032, rfbC, b2038
wbbK, b2032, rfbD, b2040
wbbK, b2032, rfbX, b2037
wbbK, b2032, rfc, b2035
wbbK, b2032, wbbI, b2034
wbbK, b2032, wbbJ, b2033
wbbL, b4571, glf, b2036
wbbL, b4571, rfbA, b2039
wbbL, b4571, rfbB, b2041
wbbL, b4571, rfbC, b2038
wbbL, b4571, rfbD, b2040
wbbL, b4571, rfbX, b2037
wbbL, b4571, rfc, b2035
wbbL, b4571, wbbI, b2034
wbbL, b4571, wbbJ, b2033
wbbL, b4571, wbbK, b2032
wcaB, b2058, acrD, b2470
wcaC, b2057, fryB, b2387
wcaC, b2057, mdtQ, b2139
wcaC, b2057, psuK, b2166
wcaE, b2055, wcaD, b2056
wcaF, b2054, gmd, b2053
wcaF, b2054, gmm, b2051
wcaF, b2054, wcaE, b2055
wcaI, b2050, abgA, b1338
wcaI, b2050, alkA, b2068
wcaI, b2050, cmtA, b2933
wcaI, b2050, cpsB, b2049
wcaI, b2050, cpsG, b2048
wcaI, b2050, eutM, b2457
wcaI, b2050, fcl, b2052
wcaI, b2050, gmd, b2053
wcaI, b2050, gmm, b2051
wcaI, b2050, hisP, b2306
wcaI, b2050, hypF, b2712
wcaI, b2050, mdtQ, b2139
wcaI, b2050, psuK, b2166
wcaI, b2050, rihB, b2162
wcaI, b2050, torA, b997
wcaJ, b2047, aaeB, b3240
wcaJ, b2047, abgA, b1338
wcaJ, b2047, alkA, b2068
wcaJ, b2047, clcB, b1592
wcaJ, b2047, cmtA, b2933
wcaJ, b2047, cpsB, b2049
wcaJ, b2047, cpsG, b2048
wcaJ, b2047, eutM, b2457
wcaJ, b2047, fcl, b2052
wcaJ, b2047, glxK, b514
wcaJ, b2047, glxR, b509
wcaJ, b2047, gmd, b2053
wcaJ, b2047, hyfI, b2489
wcaJ, b2047, hypF, b2712
wcaJ, b2047, mdtQ, b2139
wcaJ, b2047, rhsC, b700
wcaJ, b2047, rihB, b2162
wcaJ, b2047, wcaI, b2050
wcaK, b2045, eutH, b2452
wcaL, b2044, fadK, b1701
wcaL, b2044, gmm, b2051
wcaL, b2044, ppdB, b2825
wcaL, b2044, torA, b997
wecH, b3561, fdhD, b3895
wecH, b3561, frvX, b3898
wecH, b3561, setC, b3659
wrbA, b1004, bfr, b3336
wrbA, b1004, blc, b4149
wrbA, b1004, cbpA, b1000
wrbA, b1004, dps, b812
wrbA, b1004, elaB, b2266
wrbA, b1004, fbaB, b2097
wrbA, b1004, fic, b3361
wrbA, b1004, gadB, b1493
wrbA, b1004, gadC, b1492
wrbA, b1004, grxB, b1064
wrbA, b1004, hchA, b1967
wrbA, b1004, hdhA, b1619
wrbA, b1004, katE, b1732
wrbA, b1004, ldcC, b186
wrbA, b1004, msyB, b1051
wrbA, b1004, osmC, b1482
wrbA, b1004, osmE, b1739
wrbA, b1004, osmY, b4376
wrbA, b1004, otsA, b1896
wrbA, b1004, otsB, b1897
wrbA, b1004, poxB, b871
wrbA, b1004, qor, b4051
wrbA, b1004, sodC, b1646
wrbA, b1004, sra, b1480
wrbA, b1004, talA, b2464
wrbA, b1004, tktB, b2465
wrbA, b1004, uspB, b3494
wza, b2062, fcl, b2052
wza, b2062, hcr, b872
wza, b2062, hyfB, b2482
wza, b2062, mdtQ, b2139
wza, b2062, wcaB, b2058
wza, b2062, wcaK, b2045
wzb, b2061, fcl, b2052
wzb, b2061, mdtQ, b2139
wzb, b2061, wcaI, b2050
wzb, b2061, wza, b2062
wzc, b2060, wcaA, b2059
wzxE, b3792, rffA, b3791
wzxE, b3792, rffE, b3786
wzxE, b3792, rffG, b3788
wzxE, b3792, rffM, b3794
wzyE, b3793, rffM, b3794
wzyE, b3793, wzxE, b3792
wzzE, b3785, fmt, b3288
wzzE, b3785, gpp, b3779
wzzE, b3785, rfe, b3784
wzzE, b3785, rffD, b3787
wzzE, b3785, rffE, b3786
wzzE, b3785, rffG, b3788
wzzE, b3785, rhlB, b3780
wzzE, b3785, rnhB, b183
wzzE, b3785, rsmB, b3289
wzzE, b3785, spoT, b3650
wzzE, b3785, trmH, b3651
wzzE, b3785, truB, b3166
xapB, b2406, xapA, b2407
xdhA, b2866, ssnA, b2879
xdhB, b2867, ssnA, b2879
xdhB, b2867, xdhA, b2866
xdhC, b2868, xdhA, b2866
xdhD, b2881, ssnA, b2879
xdhD, b2881, xdhB, b2867
xerC, b3811, dapF, b3809
xerC, b3811, gph, b3385
xerD, b2894, dsbC, b2893
xisE, b1141, dinB, b231
xisE, b1141, dinD, b3645
xisE, b1141, dinI, b1061
xisE, b1141, intE, b1140
xisE, b1141, lit, b1139
xisE, b1141, polB, b60
xisE, b1141, recA, b2699
xisE, b1141, recN, b2616
xisE, b1141, recX, b2698
xisE, b1141, soxS, b4062
xisE, b1141, stfE, b1157
xisE, b1141, sulA, b958
xisE, b1141, symE, b4347
xisE, b1141, tisB, b4618
xisE, b1141, umuC, b1184
xisE, b1141, umuD, b1183
xisE, b1141, uvrA, b4058
xseA, b2509, mepA, b2328
xseA, b2509, uvrC, b1913
xthA, b1749, argS, b1876
xthA, b1749, mipA, b1782
xylA, b3565, bcsC, b3530
xylA, b3565, fic, b3361
xylA, b3565, uspB, b3494
xylB, b3564, agaC, b3139
xylB, b3564, phnL, b4096
xylF, b3566, fucA, b2800
xylG, b3567, arsC, b3503
xylH, b3568, arsC, b3503
xylH, b3568, frlB, b3371
xylH, b3568, xylE, b4031
xylH, b3568, xylG, b3567
xylR, b3569, bcsG, b3538
xylR, b3569, frlB, b3371
xylR, b3569, gspL, b3333
xylR, b3569, xylH, b3568
yaaI, b13, fixA, b41
yaaI, b13, fixB, b42
yaaI, b13, fixX, b44
yaaI, b13, hofB, b107
yaaI, b13, ppdD, b108
yaaW, b11, caiD, b36
yaaW, b11, caiT, b40
yaaW, b11, fdrA, b518
yaaW, b11, fixA, b41
yaaW, b11, fixB, b42
yaaW, b11, fixX, b44
yaaW, b11, hofB, b107
yaaW, b11, kefF, b46
yaaW, b11, yaaH, b10
yaaW, b11, yaaI, b13
yaaX, b5, acpH, b404
yaaX, b5, thiD, b2103
yaaY, b24, mokC, b18
yacC, b122, cspB, b1557
yacF, b102, coaE, b103
yacG, b101, yacF, b102
yacL, b119, bssS, b1060
yacL, b119, sfsA, b146
yadB, b144, rnhB, b183
yadE, b130, setA, b70
yadH, b128, brnQ, b401
yadH, b128, yadG, b127
yadI, b129, ftnB, b1902
yadI, b129, fucO, b2799
yadI, b129, melR, b4118
yadK, b136, htrE, b139
yadK, b136, yadC, b135
yadL, b137, htrE, b139
yadL, b137, yadK, b136
yadM, b138, htrE, b139
yadM, b138, yadK, b136
yadM, b138, yadL, b137
yadN, b141, ecpD, b140
yadN, b141, htrE, b139
yadS, b157, mltF, b2558
yadS, b157, pheP, b576
yaeB, b195, ampG, b433
yaeB, b195, btuF, b158
yaeH, b163, uspA, b3495
yaeJ, b191, nlpE, b192
yaeP, b4406, mscL, b3291
yaeP, b4406, rof, b189
yaeQ, b190, nlpE, b192
yaeQ, b190, yaeJ, b191
yaeR, b187, ldcC, b186
yaeR, b187, panE, b425
yafE, b210, yafD, b209
yafJ, b223, rimJ, b1066
yafM, b228, ampE, b111
yafM, b228, yadI, b129
yafN, b232, dinB, b231
yafN, b232, dinD, b3645
yafN, b232, dinF, b4044
yafN, b232, dinI, b1061
yafN, b232, lexA, b4043
yafN, b232, polB, b60
yafN, b232, recA, b2699
yafN, b232, recN, b2616
yafN, b232, recX, b2698
yafN, b232, sulA, b958
yafN, b232, tisB, b4618
yafN, b232, umuC, b1184
yafN, b232, umuD, b1183
yafO, b233, dinB, b231
yafO, b233, dinD, b3645
yafO, b233, dinF, b4044
yafO, b233, dinI, b1061
yafO, b233, intE, b1140
yafO, b233, lexA, b4043
yafO, b233, polB, b60
yafO, b233, recA, b2699
yafO, b233, recN, b2616
yafO, b233, recX, b2698
yafO, b233, sulA, b958
yafO, b233, tisB, b4618
yafO, b233, umuC, b1184
yafO, b233, umuD, b1183
yafO, b233, xisE, b1141
yafO, b233, yafN, b232
yafP, b234, dinB, b231
yafP, b234, dinD, b3645
yafP, b234, dinF, b4044
yafP, b234, dinI, b1061
yafP, b234, intE, b1140
yafP, b234, lexA, b4043
yafP, b234, polB, b60
yafP, b234, recA, b2699
yafP, b234, recN, b2616
yafP, b234, recX, b2698
yafP, b234, sulA, b958
yafP, b234, tisB, b4618
yafP, b234, umuC, b1184
yafP, b234, umuD, b1183
yafP, b234, uvrA, b4058
yafP, b234, xisE, b1141
yafP, b234, yafN, b232
yafP, b234, yafO, b233
yafQ, b225, dinJ, b226
yafQ, b225, racR, b1356
yafQ, b225, tomB, b461
yafV, b219, kefC, b47
yafX, b248, yafW, b246
yagA, b267, aegA, b2468
yagA, b267, alkA, b2068
yagA, b267, caiD, b36
yagA, b267, cpsG, b2048
yagA, b267, cusB, b574
yagA, b267, eutM, b2457
yagA, b267, fcl, b2052
yagA, b267, fdrA, b518
yagA, b267, fixX, b44
yagA, b267, glxK, b514
yagA, b267, hypF, b2712
yagA, b267, insN, b4587
yagA, b267, lafU, b230
yagA, b267, lfhA, b229
yagA, b267, mdtQ, b2139
yagA, b267, mrcB, b149
yagA, b267, narU, b1469
yagA, b267, nfrA, b568
yagA, b267, psuK, b2166
yagA, b267, speF, b693
yagA, b267, torA, b997
yagA, b267, wcaC, b2057
yagA, b267, wcaI, b2050
yagA, b267, wcaJ, b2047
yagB, b266, intF, b281
yagE, b268, aspA, b4139
yagE, b268, dctA, b3528
yagE, b268, nanA, b3225
yagE, b268, nanT, b3224
yagE, b268, rbsB, b3751
yagE, b268, rbsC, b3750
yagE, b268, srlA, b2702
yagE, b268, srlB, b2704
yagE, b268, srlE, b2703
yagE, b268, tnaA, b3708
yagE, b268, tnaC, b3707
yagE, b268, ucpA, b2426
yagF, b269, insN, b4587
yagF, b269, kbaZ, b3132
yagF, b269, mmuM, b261
yagF, b269, yagA, b267
yagG, b270, rhsC, b700
yagG, b270, yagA, b267
yagG, b270, yagF, b269
yagH, b271, fdrA, b518
yagH, b271, lafU, b230
yagH, b271, rhsC, b700
yagH, b271, yagA, b267
yagH, b271, yagF, b269
yagH, b271, yagG, b270
yagI, b272, sfmD, b532
yagJ, b276, yafM, b228
yagK, b277, pgaD, b1021
yagK, b277, yadC, b135
yagL, b278, yagK, b277
yagM, b279, yagL, b278
yagN, b280, intF, b281
yagQ, b283, yagP, b282
yagR, b284, fsaA, b825
yagR, b284, glxK, b514
yagR, b284, glxR, b509
yagR, b284, ssuB, b933
yagR, b284, ssuD, b935
yagR, b284, yagA, b267
yagR, b284, yagQ, b283
yagS, b285, fdrA, b518
yagS, b285, glxK, b514
yagS, b285, rhsC, b700
yagS, b285, tauC, b367
yagS, b285, yagR, b284
yagU, b287, aroA, b908
yagU, b287, aroG, b754
yagU, b287, aroP, b112
yagU, b287, cpxP, b4484
yagU, b287, gltB, b3212
yagU, b287, gltD, b3213
yagU, b287, ilvI, b77
yagU, b287, ilvL, b3766
yagU, b287, leuL, b75
yagU, b287, lrp, b889
yagU, b287, metC, b3008
yagU, b287, metQ, b197
yagU, b287, nlpA, b3661
yagU, b287, ppc, b3956
yagU, b287, serA, b2913
yagU, b287, serC, b907
yagU, b287, thrA, b2
yagU, b287, thrB, b3
yagU, b287, thrC, b4
yagX, b291, caiE, b35
yagX, b291, mdtP, b4080
yagX, b291, yagW, b290
yahC, b317, lafU, b230
yahC, b317, prfH, b236
yahC, b317, psuK, b2166
yahC, b317, yadS, b157
yahE, b319, yahD, b318
yahG, b321, caiD, b36
yahG, b321, fcl, b2052
yahG, b321, rhsC, b700
yahG, b321, ssuD, b935
yahG, b321, yagG, b270
yahG, b321, yagQ, b283
yahG, b321, yagR, b284
yahJ, b324, caiD, b36
yahJ, b324, fsaA, b825
yahJ, b324, pinE, b1158
yahJ, b324, rhsC, b700
yahJ, b324, tauC, b367
yahJ, b324, thiQ, b66
yahJ, b324, yagR, b284
yahJ, b324, yagS, b285
yahK, b325, amyA, b1927
yahK, b325, elaB, b2266
yahK, b325, fbaB, b2097
yahK, b325, hchA, b1967
yahK, b325, katE, b1732
yahK, b325, msyB, b1051
yahK, b325, osmC, b1482
yahK, b325, otsA, b1896
yahK, b325, otsB, b1897
yahK, b325, poxB, b871
yahK, b325, talA, b2464
yahK, b325, tktB, b2465
yahK, b325, wrbA, b1004
yahM, b327, yabI, b65
yahO, b329, bfr, b3336
yahO, b329, elaB, b2266
yahO, b329, fbaB, b2097
yahO, b329, msyB, b1051
yahO, b329, osmY, b4376
yahO, b329, otsB, b1897
yahO, b329, psiF, b384
yahO, b329, sra, b1480
yahO, b329, talA, b2464
yahO, b329, uspB, b3494
yahO, b329, wrbA, b1004
yahO, b329, yahK, b325
yaiA, b389, bfr, b3336
yaiA, b389, ecnB, b4411
yaiA, b389, elaB, b2266
yaiA, b389, psiF, b384
yaiA, b389, uspB, b3494
yaiE, b391, pagB, b4023
yaiV, b375, htrE, b139
yaiV, b375, yafU, b218
yaiZ, b380, agp, b1002
yaiZ, b380, aldA, b1415
yaiZ, b380, aphA, b4055
yaiZ, b380, cstA, b598
yaiZ, b380, cyaR, b4438
yaiZ, b380, dctA, b3528
yaiZ, b380, fucO, b2799
yaiZ, b380, fucR, b2805
yaiZ, b380, fumA, b1612
yaiZ, b380, galS, b2151
yaiZ, b380, glcC, b2980
yaiZ, b380, maeB, b2463
yaiZ, b380, melR, b4118
yaiZ, b380, mglA, b2149
yaiZ, b380, mglB, b2150
yaiZ, b380, mglC, b2148
yaiZ, b380, mtfA, b1976
yaiZ, b380, pspE, b1308
yaiZ, b380, tnaC, b3707
yaiZ, b380, ucpA, b2426
yaiZ, b380, yadI, b129
yajC, b407, secD, b408
yajC, b407, spr, b2175
yajC, b407, tgt, b406
yajD, b410, rimJ, b1066
yajD, b410, yaiL, b354
yajG, b434, accB, b3255
yajG, b434, apt, b469
yajL, b424, proC, b386
yajO, b419, fbaB, b2097
yajO, b419, gabD, b2661
yajO, b419, otsA, b1896
yajO, b419, otsB, b1897
yajO, b419, sodC, b1646
yajQ, b426, dnaQ, b215
ybaB, b471, recR, b472
ybaE, b445, atoS, b2219
ybaM, b466, leuU, b3174
ybaM, b466, mrcB, b149
ybaM, b466, narQ, b2469
ybaN, b468, bfd, b3337
ybaN, b468, efeO, b1018
ybaN, b468, efeU, b4490
ybaN, b468, entC, b593
ybaN, b468, exbB, b3006
ybaN, b468, exbD, b3005
ybaN, b468, fecI, b4293
ybaN, b468, fecR, b4292
ybaN, b468, fhuA, b150
ybaN, b468, fhuB, b153
ybaN, b468, fhuC, b151
ybaN, b468, fhuD, b152
ybaN, b468, fhuF, b4367
ybaN, b468, nrdH, b2673
ybaN, b468, nrdI, b2674
ybaN, b468, tonB, b1252
ybaP, b482, gmhB, b200
ybaS, b485, aidB, b4187
ybaS, b485, cbpA, b1000
ybaS, b485, cbpM, b999
ybaS, b485, cueR, b487
ybaS, b485, dctR, b3507
ybaS, b485, dps, b812
ybaS, b485, gadA, b3517
ybaS, b485, gadB, b1493
ybaS, b485, gadC, b1492
ybaS, b485, gadE, b3512
ybaS, b485, gadX, b3516
ybaS, b485, hdeA, b3510
ybaS, b485, hdeB, b3509
ybaS, b485, hdeD, b3511
ybaS, b485, ldcC, b186
ybaS, b485, mdtE, b3513
ybaS, b485, mdtF, b3514
ybaS, b485, poxB, b871
ybaS, b485, slp, b3506
ybaS, b485, talA, b2464
ybaS, b485, tktB, b2465
ybaS, b485, wrbA, b1004
ybaT, b486, aidB, b4187
ybaT, b486, cbpA, b1000
ybaT, b486, cbpM, b999
ybaT, b486, cueR, b487
ybaT, b486, dctR, b3507
ybaT, b486, gadA, b3517
ybaT, b486, gadB, b1493
ybaT, b486, gadC, b1492
ybaT, b486, gadE, b3512
ybaT, b486, hdeA, b3510
ybaT, b486, hdeB, b3509
ybaT, b486, hdeD, b3511
ybaT, b486, ldcC, b186
ybaT, b486, mdtE, b3513
ybaT, b486, mdtF, b3514
ybaT, b486, slp, b3506
ybaT, b486, ybaS, b485
ybaY, b453, adhP, b1478
ybaY, b453, amyA, b1927
ybaY, b453, bfr, b3336
ybaY, b453, blc, b4149
ybaY, b453, dps, b812
ybaY, b453, ecnB, b4411
ybaY, b453, elaB, b2266
ybaY, b453, fbaB, b2097
ybaY, b453, fic, b3361
ybaY, b453, gabD, b2661
ybaY, b453, grxB, b1064
ybaY, b453, hchA, b1967
ybaY, b453, katE, b1732
ybaY, b453, msyB, b1051
ybaY, b453, osmC, b1482
ybaY, b453, osmE, b1739
ybaY, b453, osmY, b4376
ybaY, b453, otsA, b1896
ybaY, b453, otsB, b1897
ybaY, b453, poxB, b871
ybaY, b453, psiF, b384
ybaY, b453, sodC, b1646
ybaY, b453, sra, b1480
ybaY, b453, talA, b2464
ybaY, b453, tktB, b2465
ybaY, b453, wrbA, b1004
ybaZ, b454, ampE, b111
ybbA, b495, ybaZ, b454
ybbC, b498, cobU, b1993
ybbC, b498, rhsD, b497
ybbD, b501, pinH, b2648
ybbJ, b488, qmcA, b489
ybbL, b490, nfsB, b578
ybbM, b491, galR, b2837
ybbM, b491, pgpA, b418
ybbM, b491, ybbL, b490
ybbN, b492, dnaJ, b15
ybbN, b492, dnaK, b14
ybbN, b492, groL, b4143
ybbN, b492, groS, b4142
ybbN, b492, hslU, b3931
ybbN, b492, hslV, b3932
ybbN, b492, htpG, b473
ybbO, b493, tesA, b494
ybbP, b496, citT, b612
ybbP, b496, hisP, b2306
ybbP, b496, lfhA, b229
ybbP, b496, mrcB, b149
ybbP, b496, speF, b693
ybbP, b496, yagA, b267
ybbW, b511, caiC, b37
ybbW, b511, caiD, b36
ybbW, b511, quuD, b551
ybbW, b511, ssuA, b936
ybbY, b513, glxK, b514
ybbY, b513, tauC, b367
ybbY, b513, ybbW, b511
ybcF, b521, aegA, b2468
ybcH, b567, nfrA, b568
ybcI, b527, citT, b612
ybcK, b544, sfmC, b531
ybcK, b544, yagM, b279
ybcM, b546, rhsD, b497
ybcM, b546, ybcL, b545
ybcN, b547, allA, b505
ybcN, b547, prfH, b236
ybcN, b547, rihB, b2162
ybcN, b547, wcaI, b2050
ybcN, b547, yahC, b317
ybcO, b549, fepE, b587
ybcW, b559, sucC, b728
ybcW, b559, sucD, b729
ybdB, b597, cirA, b2155
ybdB, b597, entA, b596
ybdB, b597, entB, b595
ybdB, b597, entC, b593
ybdB, b597, entD, b583
ybdB, b597, entE, b594
ybdB, b597, entF, b586
ybdB, b597, entS, b591
ybdB, b597, fecI, b4293
ybdB, b597, fecR, b4292
ybdB, b597, fepA, b584
ybdB, b597, fepB, b592
ybdB, b597, fepC, b588
ybdB, b597, fes, b585
ybdB, b597, fhuE, b1102
ybdB, b597, fhuF, b4367
ybdB, b597, fiu, b805
ybdB, b597, hmp, b2552
ybdB, b597, nrdE, b2675
ybdB, b597, nrdF, b2676
ybdB, b597, nrdH, b2673
ybdB, b597, nrdI, b2674
ybdB, b597, ryhB, b4451
ybdB, b597, sufB, b1683
ybdB, b597, sufC, b1682
ybdB, b597, sufD, b1681
ybdB, b597, sufE, b1679
ybdB, b597, sufS, b1680
ybdB, b597, tonB, b1252
ybdD, b4512, acs, b4069
ybdD, b4512, actP, b4067
ybdD, b4512, agp, b1002
ybdD, b4512, aldA, b1415
ybdD, b4512, cspD, b880
ybdD, b4512, cstA, b598
ybdD, b4512, cyaR, b4438
ybdD, b4512, dadA, b1189
ybdD, b4512, fadA, b3845
ybdD, b4512, fadB, b3846
ybdD, b4512, fadI, b2342
ybdD, b4512, fadJ, b2341
ybdD, b4512, hcaR, b2537
ybdD, b4512, lsrR, b1512
ybdD, b4512, mhpR, b346
ybdD, b4512, mtfA, b1976
ybdD, b4512, uspF, b1376
ybdF, b579, cobT, b1991
ybdF, b579, cobU, b1993
ybdF, b579, yajL, b424
ybdK, b581, osmF, b2131
ybdL, b600, metE, b3829
ybdL, b600, metF, b3941
ybdL, b600, mmuP, b260
ybdN, b602, ybdM, b601
ybdR, b608, chaB, b1217
ybdZ, b4511, bfd, b3337
ybdZ, b4511, cirA, b2155
ybdZ, b4511, entA, b596
ybdZ, b4511, entB, b595
ybdZ, b4511, entC, b593
ybdZ, b4511, entD, b583
ybdZ, b4511, entE, b594
ybdZ, b4511, entF, b586
ybdZ, b4511, exbB, b3006
ybdZ, b4511, exbD, b3005
ybdZ, b4511, fecI, b4293
ybdZ, b4511, fecR, b4292
ybdZ, b4511, fepA, b584
ybdZ, b4511, fepB, b592
ybdZ, b4511, fepC, b588
ybdZ, b4511, fepD, b590
ybdZ, b4511, fepG, b589
ybdZ, b4511, fes, b585
ybdZ, b4511, fhuE, b1102
ybdZ, b4511, fhuF, b4367
ybdZ, b4511, fiu, b805
ybdZ, b4511, nrdE, b2675
ybdZ, b4511, nrdF, b2676
ybdZ, b4511, nrdH, b2673
ybdZ, b4511, nrdI, b2674
ybdZ, b4511, ryhB, b4451
ybdZ, b4511, sufA, b1684
ybdZ, b4511, sufB, b1683
ybdZ, b4511, sufC, b1682
ybdZ, b4511, sufD, b1681
ybdZ, b4511, sufE, b1679
ybdZ, b4511, sufS, b1680
ybdZ, b4511, tonB, b1252
ybdZ, b4511, ybdB, b597
ybeB, b637, apt, b469
ybeB, b637, rnpA, b3704
ybeB, b637, ybeA, b636
ybeD, b631, clpB, b2592
ybeD, b631, dnaJ, b15
ybeD, b631, dnaK, b14
ybeD, b631, hspQ, b966
ybeD, b631, ibpA, b3687
ybeD, b631, ibpB, b3686
ybeL, b643, agp, b1002
ybeL, b643, bfr, b3336
ybeL, b643, blc, b4149
ybeL, b643, csiE, b2535
ybeL, b643, dkgA, b3012
ybeL, b643, dps, b812
ybeL, b643, elaB, b2266
ybeL, b643, fic, b3361
ybeL, b643, glgS, b3049
ybeL, b643, msyB, b1051
ybeL, b643, osmE, b1739
ybeL, b643, qor, b4051
ybeL, b643, raiA, b2597
ybeL, b643, sbmC, b2009
ybeL, b643, sfsA, b146
ybeL, b643, sodC, b1646
ybeL, b643, sra, b1480
ybeL, b643, uspB, b3494
ybeL, b643, wrbA, b1004
ybeL, b643, yajO, b419
ybeY, b659, clpB, b2592
ybeY, b659, dnaJ, b15
ybeY, b659, dnaK, b14
ybeY, b659, htpG, b473
ybeY, b659, ybeX, b658
ybeZ, b660, ybeY, b659
ybfA, b699, uspG, b607
ybfA, b699, yafD, b209
ybfA, b699, yafE, b210
ybfC, b704, rhsE, b1456
ybfC, b704, ssuB, b933
ybfC, b704, ybcL, b545
ybfC, b704, ybcM, b546
ybfC, b704, ybfB, b702
ybfG, b691, ybeQ, b644
ybfI, b4636, pbl, b2854
ybfI, b4636, setC, b3659
ybfM, b681, caiD, b36
ybfM, b681, fdrA, b518
ybfM, b681, mdtQ, b2139
ybfM, b681, uidB, b1616
ybfN, b682, aegA, b2468
ybfN, b682, yagX, b291
ybgA, b707, bfr, b3336
ybgA, b707, blc, b4149
ybgA, b707, dps, b812
ybgA, b707, elaB, b2266
ybgA, b707, fbaB, b2097
ybgA, b707, fic, b3361
ybgA, b707, ldcC, b186
ybgA, b707, otsB, b1897
ybgA, b707, poxB, b871
ybgA, b707, talA, b2464
ybgA, b707, tktB, b2465
ybgA, b707, wrbA, b1004
ybgC, b736, tolA, b739
ybgC, b736, tolQ, b737
ybgC, b736, tolR, b738
ybgE, b735, cydA, b733
ybgE, b735, cydB, b734
ybgF, b742, pal, b741
ybgH, b709, rhsC, b700
ybgH, b709, ssuD, b935
ybgH, b709, yagQ, b283
ybgH, b709, yagR, b284
ybgH, b709, yahG, b321
ybgI, b710, ltaE, b870
ybgJ, b711, iaaA, b828
ybgJ, b711, ybgI, b710
ybgK, b712, ghrA, b1033
ybgK, b712, glnE, b3053
ybgK, b712, hinT, b1103
ybgK, b712, ltaE, b870
ybgK, b712, tas, b2834
ybgK, b712, ybgI, b710
ybgK, b712, ybgJ, b711
ybgL, b713, nei, b714
ybgL, b713, ybgJ, b711
ybgL, b713, ybgK, b712
ybgQ, b718, aaaD, b4634
ybgQ, b718, abgA, b1338
ybgQ, b718, acpH, b404
ybgQ, b718, aegA, b2468
ybgQ, b718, afuC, b262
ybgQ, b718, alkA, b2068
ybgQ, b718, caiD, b36
ybgQ, b718, eutH, b2452
ybgQ, b718, eutM, b2457
ybgQ, b718, fcl, b2052
ybgQ, b718, fdrA, b518
ybgQ, b718, fixB, b42
ybgQ, b718, fixX, b44
ybgQ, b718, glxK, b514
ybgQ, b718, hcaB, b2541
ybgQ, b718, hcr, b872
ybgQ, b718, lfhA, b229
ybgQ, b718, maoC, b1387
ybgQ, b718, matC, b292
ybgQ, b718, mdtQ, b2139
ybgQ, b718, nfrA, b568
ybgQ, b718, pflC, b3952
ybgQ, b718, ppdD, b108
ybgQ, b718, speF, b693
ybgQ, b718, ssuD, b935
ybgQ, b718, tauC, b367
ybgQ, b718, wcaC, b2057
ybgQ, b718, wcaI, b2050
ybgQ, b718, wcaJ, b2047
ybgQ, b718, wza, b2062
ybgQ, b718, wzb, b2061
ybgQ, b718, yagA, b267
ybgQ, b718, yagR, b284
ybgQ, b718, yagV, b289
ybgQ, b718, ybfM, b681
ybgQ, b718, ybfN, b682
ybgS, b753, adhP, b1478
ybgS, b753, ariR, b1166
ybgS, b753, astA, b1747
ybgS, b753, astC, b1748
ybgS, b753, msyB, b1051
ybgS, b753, osmY, b4376
ybgS, b753, otsB, b1897
ybgS, b753, sodC, b1646
ybgS, b753, sra, b1480
ybgS, b753, talA, b2464
ybgS, b753, ybaY, b453
ybgT, b4515, cydA, b733
ybgT, b4515, cydB, b734
ybgT, b4515, ybgE, b735
ybhA, b766, tdk, b1238
ybhB, b773, katE, b1732
ybhB, b773, pgl, b767
ybhB, b773, ybaY, b453
ybhC, b772, pncA, b1768
ybhC, b772, rnb, b1286
ybhG, b795, ushA, b480
ybhG, b795, ybhF, b794
ybhJ, b771, yagA, b267
ybhJ, b771, ybgQ, b718
ybhK, b780, deoR, b840
ybhL, b786, dps, b812
ybhL, b786, osmE, b1739
ybhL, b786, uspB, b3494
ybhL, b786, ybeL, b643
ybhO, b789, fbaB, b2097
ybhO, b789, mlrA, b2127
ybhO, b789, otsA, b1896
ybhO, b789, otsB, b1897
ybhO, b789, tktB, b2465
ybhO, b789, ybhN, b788
ybhP, b790, fbaB, b2097
ybhP, b790, osmF, b2131
ybhP, b790, yagT, b286
ybhP, b790, ybdK, b581
ybhP, b790, ybhO, b789
ybhQ, b791, agp, b1002
ybhQ, b791, cstA, b598
ybhQ, b791, cyaR, b4438
ybhQ, b791, yaiZ, b380
ybhQ, b791, ybdD, b4512
ybhS, b793, ybhR, b792
ybhU, b4591, dinD, b3645
ybhU, b4591, dinG, b799
ybhU, b4591, dinI, b1061
ybhU, b4591, intE, b1140
ybhU, b4591, lexA, b4043
ybhU, b4591, polB, b60
ybhU, b4591, recA, b2699
ybhU, b4591, recN, b2616
ybhU, b4591, recX, b2698
ybhU, b4591, sulA, b958
ybhU, b4591, tisB, b4618
ybhU, b4591, umuC, b1184
ybhU, b4591, umuD, b1183
ybhU, b4591, xisE, b1141
ybhU, b4591, yafN, b232
ybhU, b4591, yafO, b233
ybiA, b798, ftnB, b1902
ybiA, b798, fucO, b2799
ybiA, b798, yadI, b129
ybiA, b798, yafM, b228
ybiA, b798, yagJ, b276
ybiB, b800, yaeH, b163
ybiB, b800, ybhG, b795
ybiC, b801, aroD, b1693
ybiC, b801, aroG, b754
ybiC, b801, cysC, b2750
ybiC, b801, cysK, b2414
ybiC, b801, cysN, b2751
ybiC, b801, dcyD, b1919
ybiC, b801, fliY, b1920
ybiC, b801, gdhA, b1761
ybiC, b801, gltB, b3212
ybiC, b801, gltD, b3213
ybiC, b801, gltI, b655
ybiC, b801, gsiA, b829
ybiC, b801, gsiB, b830
ybiC, b801, hisC, b2021
ybiC, b801, macA, b878
ybiC, b801, nlpA, b3661
ybiC, b801, serA, b2913
ybiC, b801, trpA, b1260
ybiC, b801, trpB, b1261
ybiC, b801, trpC, b1262
ybiH, b796, ybhF, b794
ybiH, b796, ybhG, b795
ybiI, b803, sufA, b1684
ybiI, b803, sufB, b1683
ybiI, b803, sufC, b1682
ybiI, b803, sufD, b1681
ybiJ, b802, nmpC, b553
ybiO, b808, feaB, b1385
ybiO, b808, ybdR, b608
ybiP, b815, cmr, b842
ybiP, b815, rhtA, b813
ybiP, b815, rlmF, b807
ybiR, b818, pheP, b576
ybiR, b818, ubiX, b2311
ybiT, b820, apt, b469
ybiT, b820, argS, b1876
ybiT, b820, lpxK, b915
ybiT, b820, mdoC, b1047
ybiT, b820, msbA, b914
ybiT, b820, pheP, b576
ybiT, b820, potA, b1126
ybiT, b820, potB, b1125
ybiT, b820, rluB, b1269
ybiT, b820, rluC, b1086
ybiT, b820, rnd, b1804
ybiT, b820, rsxC, b1629
ybiT, b820, rsxG, b1631
ybiT, b820, rumB, b859
ybiV, b822, can, b126
ybiV, b822, isrB, b4434
ybiV, b822, map, b168
ybiV, b822, ybaQ, b483
ybiW, b823, alkA, b2068
ybiW, b823, cdaR, b162
ybiW, b823, cpsG, b2048
ybiW, b823, glxR, b509
ybiW, b823, rihB, b2162
ybiW, b823, ssuB, b933
ybiW, b823, wcaI, b2050
ybiW, b823, wcaJ, b2047
ybiW, b823, yagQ, b283
ybiW, b823, yagR, b284
ybiX, b804, cirA, b2155
ybiX, b804, entA, b596
ybiX, b804, entB, b595
ybiX, b804, entC, b593
ybiX, b804, entD, b583
ybiX, b804, entE, b594
ybiX, b804, entF, b586
ybiX, b804, fecI, b4293
ybiX, b804, fecR, b4292
ybiX, b804, fepA, b584
ybiX, b804, fepB, b592
ybiX, b804, fes, b585
ybiX, b804, fhuE, b1102
ybiX, b804, fiu, b805
ybiX, b804, nrdE, b2675
ybiX, b804, nrdF, b2676
ybiX, b804, nrdH, b2673
ybiX, b804, nrdI, b2674
ybiX, b804, sufE, b1679
ybiX, b804, ybdB, b597
ybiX, b804, ybdZ, b4511
ybjC, b850, nfsA, b851
ybjE, b874, pheP, b576
ybjE, b874, purK, b522
ybjE, b874, thiD, b2103
ybjE, b874, thiM, b2104
ybjG, b841, deoR, b840
ybjH, b843, citT, b612
ybjH, b843, ybcI, b527
ybjH, b843, ybjE, b874
ybjI, b844, ribC, b1662
ybjI, b844, solA, b1059
ybjJ, b845, ybjI, b844
ybjK, b846, yaiZ, b380
ybjL, b847, pheP, b576
ybjL, b847, ybiR, b818
ybjM, b848, ybcW, b559
ybjO, b858, pheP, b576
ybjO, b858, rumB, b859
ybjO, b858, ybiR, b818
ybjP, b865, amyA, b1927
ybjP, b865, bfr, b3336
ybjP, b865, blc, b4149
ybjP, b865, dkgA, b3012
ybjP, b865, dps, b812
ybjP, b865, elaB, b2266
ybjP, b865, fbaB, b2097
ybjP, b865, fic, b3361
ybjP, b865, grxB, b1064
ybjP, b865, hchA, b1967
ybjP, b865, hdhA, b1619
ybjP, b865, ldcC, b186
ybjP, b865, msrA, b4219
ybjP, b865, msyB, b1051
ybjP, b865, osmC, b1482
ybjP, b865, osmE, b1739
ybjP, b865, osmY, b4376
ybjP, b865, otsB, b1897
ybjP, b865, poxB, b871
ybjP, b865, qor, b4051
ybjP, b865, sra, b1480
ybjP, b865, talA, b2464
ybjP, b865, wrbA, b1004
ybjP, b865, yahO, b329
ybjP, b865, ybaY, b453
ybjP, b865, ybeL, b643
ybjP, b865, ybgA, b707
ybjQ, b866, amiD, b867
ybjQ, b866, pfkB, b1723
ybjQ, b866, qmcA, b489
ybjQ, b866, rpoE, b2573
ybjQ, b866, yaeP, b4406
ybjQ, b866, ybhL, b786
ybjX, b877, mgrB, b1826
ybjX, b877, rstA, b1608
ybjX, b877, ybjG, b841
ycaC, b897, amyA, b1927
ycaC, b897, artI, b863
ycaC, b897, bfr, b3336
ycaC, b897, elaB, b2266
ycaC, b897, fbaB, b2097
ycaC, b897, gabD, b2661
ycaC, b897, grxB, b1064
ycaC, b897, hchA, b1967
ycaC, b897, katE, b1732
ycaC, b897, msyB, b1051
ycaC, b897, osmC, b1482
ycaC, b897, osmE, b1739
ycaC, b897, osmY, b4376
ycaC, b897, otsA, b1896
ycaC, b897, otsB, b1897
ycaC, b897, poxB, b871
ycaC, b897, psiF, b384
ycaC, b897, sodC, b1646
ycaC, b897, sra, b1480
ycaC, b897, talA, b2464
ycaC, b897, tam, b1519
ycaC, b897, tktB, b2465
ycaC, b897, treA, b1197
ycaC, b897, wrbA, b1004
ycaC, b897, yahK, b325
ycaC, b897, yahO, b329
ycaC, b897, ybaY, b453
ycaC, b897, ybgA, b707
ycaC, b897, ybhB, b773
ycaC, b897, ybhO, b789
ycaC, b897, ybjP, b865
ycaK, b901, gfcE, b983
ycaM, b899, setB, b2170
ycaO, b905, glnS, b680
ycaO, b905, potA, b1126
ycaO, b905, potB, b1125
ycaO, b905, potC, b1124
ycaO, b905, rluB, b1269
ycaO, b905, rsxD, b1630
ycaO, b905, rsxG, b1631
ycaP, b906, bfr, b3336
ycaP, b906, fbaB, b2097
ycaP, b906, fic, b3361
ycaP, b906, msyB, b1051
ycaP, b906, otsB, b1897
ycaP, b906, psiF, b384
ycaP, b906, sra, b1480
ycaR, b917, kdsB, b918
ycbB, b925, dacC, b839
ycbG, b956, chbB, b1738
ycbG, b956, cls, b1249
ycbG, b956, cobU, b1993
ycbG, b956, rimJ, b1066
ycbG, b956, sxy, b959
ycbJ, b919, dmsA, b894
ycbJ, b919, dmsB, b895
ycbJ, b919, gldA, b3945
ycbJ, b919, hybA, b2996
ycbJ, b919, hybO, b2997
ycbJ, b919, hypA, b2726
ycbJ, b919, hypB, b2727
ycbJ, b919, ompW, b1256
ycbJ, b919, uspF, b1376
ycbK, b926, cls, b1249
ycbK, b926, exoX, b1844
ycbK, b926, minC, b1176
ycbL, b927, cls, b1249
ycbL, b927, ycbK, b926
ycbR, b939, alkA, b2068
ycbR, b939, caiC, b37
ycbR, b939, cmtA, b2933
ycbR, b939, cpsB, b2049
ycbR, b939, cpsG, b2048
ycbR, b939, pinE, b1158
ycbR, b939, renD, b542
ycbR, b939, thiQ, b66
ycbR, b939, uidA, b1617
ycbR, b939, wcaI, b2050
ycbR, b939, wcaJ, b2047
ycbR, b939, ybaV, b442
ycbR, b939, ybfM, b681
ycbR, b939, ycbQ, b938
ycbS, b940, cmtA, b2933
ycbS, b940, cpsB, b2049
ycbS, b940, peaD, b4508
ycbS, b940, pinE, b1158
ycbS, b940, tauD, b368
ycbS, b940, ybaV, b442
ycbS, b940, ycbR, b939
ycbT, b941, gfcD, b984
ycbT, b941, nudG, b1759
ycbT, b941, ybfN, b682
ycbT, b941, ybgQ, b718
ycbT, b941, ycbF, b944
ycbT, b941, ycbS, b940
ycbV, b943, chbR, b1735
ycbV, b943, etp, b982
ycbV, b943, intQ, b1579
ycbV, b943, ompG, b1319
ycbV, b943, racC, b1351
ycbV, b943, torZ, b1872
ycbV, b943, ycbF, b944
ycbV, b943, ycbT, b941
ycbW, b946, cobU, b1993
ycbX, b947, solA, b1059
ycbX, b947, ybjJ, b845
ycbZ, b955, pykF, b1676
ycbZ, b955, sapA, b1294
ycbZ, b955, sapB, b1293
ycbZ, b955, sapC, b1292
ycbZ, b955, sapD, b1291
yccA, b970, htpX, b1829
yccB, b4592, appA, b980
yccB, b4592, appB, b979
yccB, b4592, appC, b978
yccB, b4592, cbpA, b1000
yccB, b4592, gadB, b1493
yccB, b4592, gadC, b1492
yccB, b4592, gadE, b3512
yccB, b4592, hdeD, b3511
yccB, b4592, hyaA, b972
yccB, b4592, hyaB, b973
yccB, b4592, hyaC, b974
yccB, b4592, hyaD, b975
yccB, b4592, hyaE, b976
yccB, b4592, hyaF, b977
yccB, b4592, mdtF, b3514
yccE, b1001, yagM, b279
yccF, b961, argS, b1876
yccF, b961, cld, b2027
yccF, b961, cmoA, b1870
yccF, b961, deoR, b840
yccF, b961, potA, b1126
yccF, b961, pth, b1204
yccF, b961, tdk, b1238
yccF, b961, ybiT, b820
yccJ, b1003, bfr, b3336
yccJ, b1003, cbpA, b1000
yccJ, b1003, cbpM, b999
yccJ, b1003, dps, b812
yccJ, b1003, elaB, b2266
yccJ, b1003, fbaB, b2097
yccJ, b1003, gadC, b1492
yccJ, b1003, hchA, b1967
yccJ, b1003, msyB, b1051
yccJ, b1003, osmC, b1482
yccJ, b1003, osmE, b1739
yccJ, b1003, otsA, b1896
yccJ, b1003, otsB, b1897
yccJ, b1003, sodC, b1646
yccJ, b1003, sra, b1480
yccJ, b1003, talA, b2464
yccJ, b1003, uspB, b3494
yccJ, b1003, wrbA, b1004
yccJ, b1003, yahK, b325
yccJ, b1003, yajO, b419
yccJ, b1003, ybaY, b453
yccJ, b1003, ybjP, b865
yccJ, b1003, ycaC, b897
yccM, b992, hcp, b873
yccM, b992, torT, b994
yccS, b960, cmoB, b1871
yccS, b960, rsxD, b1630
yccS, b960, rsxG, b1631
yccU, b965, yajO, b419
yccU, b965, ybhL, b786
yccW, b967, ansA, b1767
yccW, b967, apt, b469
yccW, b967, argS, b1876
yccW, b967, cld, b2027
yccW, b967, cmoA, b1870
yccW, b967, gpt, b238
yccW, b967, gsk, b477
yccW, b967, mdoC, b1047
yccW, b967, msbA, b914
yccW, b967, pncA, b1768
yccW, b967, potA, b1126
yccW, b967, potB, b1125
yccW, b967, potC, b1124
yccW, b967, pth, b1204
yccW, b967, rlmL, b948
yccW, b967, rluC, b1086
yccW, b967, rnd, b1804
yccW, b967, tdk, b1238
yccW, b967, thiI, b423
yccW, b967, ybiT, b820
yccW, b967, yccF, b961
yccX, b968, chaB, b1217
yccX, b968, cysQ, b4214
yccX, b968, ybeM, b4581
ycdT, b1025, pgaD, b1021
ycdX, b1034, ghrA, b1033
ycdX, b1034, lolB, b1209
ycdY, b1035, chaA, b1216
ycdY, b1035, dcm, b1961
ycdY, b1035, kdsA, b1215
ycdY, b1035, purU, b1232
ycdY, b1035, pyrF, b1281
ycdY, b1035, speG, b1584
ycdY, b1035, tdk, b1238
ycdY, b1035, ycdX, b1034
ycdZ, b1036, cdd, b2143
yceA, b1055, efeO, b1018
yceA, b1055, efeU, b4490
yceA, b1055, mqo, b2210
yceA, b1055, ndk, b2518
yceA, b1055, pth, b1204
yceA, b1055, pyrF, b1281
yceA, b1055, rsxE, b1632
yceA, b1055, tdk, b1238
yceD, b1088, psrD, b4418
yceD, b1088, rpmF, b1089
yceF, b1087, eamA, b1533
yceF, b1087, hdhA, b1619
yceF, b1087, ihfB, b912
yceF, b1087, paaX, b1399
yceF, b1087, pnuC, b751
yceF, b1087, rssB, b1235
yceF, b1087, slyA, b1642
yceG, b1097, pabC, b1096
yceG, b1097, rrmA, b1822
yceG, b1097, tmk, b1098
yceH, b1067, clpS, b881
yceH, b1067, cls, b1249
yceH, b1067, elaA, b2267
yceH, b1067, fucU, b2804
yceH, b1067, ghrA, b1033
yceH, b1067, nlpC, b1708
yceH, b1067, ribC, b1662
yceH, b1067, rimJ, b1066
yceH, b1067, yafJ, b223
yceH, b1067, ycbG, b956
yceI, b1056, icd, b1136
yceI, b1056, sucD, b729
yceJ, b1057, yceI, b1056
yceM, b1068, cls, b1249
yceM, b1068, mpaA, b1326
yceM, b1068, rimJ, b1066
yceM, b1068, yceH, b1067
yceN, b1069, cmoB, b1871
yceN, b1069, pheP, b576
yceN, b1069, yccS, b960
yceO, b1058, dsrA, b1954
yceO, b1058, fsr, b479
yceO, b1058, leuU, b3174
yceO, b1058, narQ, b2469
yceO, b1058, sfmD, b532
ycfD, b1128, pgpB, b1278
ycfK, b1154, lit, b1139
ycfK, b1154, stfE, b1157
ycfK, b1154, tfaE, b1156
ycfK, b1154, xisE, b1141
ycfL, b1104, hinT, b1103
ycfL, b1104, nagZ, b1107
ycfL, b1104, ybgJ, b711
ycfL, b1104, ybgK, b712
ycfM, b1105, hinT, b1103
ycfM, b1105, yaeR, b187
ycfM, b1105, ybgK, b712
ycfM, b1105, ycfL, b1104
ycfP, b1108, clpS, b881
ycfP, b1108, focA, b904
ycfP, b1108, hinT, b1103
ycfP, b1108, nagZ, b1107
ycfP, b1108, rimJ, b1066
ycfP, b1108, slyB, b1641
ycfP, b1108, ycfM, b1105
ycfS, b1113, aldA, b1415
ycfS, b1113, yccA, b970
ycfZ, b1121, fryC, b2386
ycfZ, b1121, nupX, b2161
ycfZ, b1121, ompN, b1377
ycgB, b1188, amyA, b1927
ycgB, b1188, elaB, b2266
ycgB, b1188, fbaB, b2097
ycgB, b1188, fic, b3361
ycgB, b1188, gabD, b2661
ycgB, b1188, katE, b1732
ycgB, b1188, mlrA, b2127
ycgB, b1188, msyB, b1051
ycgB, b1188, otsA, b1896
ycgB, b1188, otsB, b1897
ycgB, b1188, poxB, b871
ycgB, b1188, psiF, b384
ycgB, b1188, sodC, b1646
ycgB, b1188, sra, b1480
ycgB, b1188, talA, b2464
ycgB, b1188, tam, b1519
ycgB, b1188, tktB, b2465
ycgB, b1188, uspB, b3494
ycgB, b1188, wrbA, b1004
ycgB, b1188, yajO, b419
ycgB, b1188, ybdK, b581
ycgB, b1188, ybhO, b789
ycgB, b1188, ybiI, b803
ycgB, b1188, ycaC, b897
ycgB, b1188, yccJ, b1003
ycgB, b1188, ycfH, b1100
ycgE, b1162, gapC, b4493
ycgE, b1162, phoP, b1130
ycgE, b1162, yafQ, b225
ycgH, b4491, pgaD, b1021
ycgH, b4491, rhsD, b497
ycgJ, b1177, cls, b1249
ycgJ, b1177, exoX, b1844
ycgJ, b1177, pptA, b1461
ycgJ, b1177, ribC, b1662
ycgK, b1178, dcp, b1538
ycgL, b1179, cls, b1249
ycgL, b1179, cybB, b1418
ycgL, b1179, emtA, b1193
ycgL, b1179, holE, b1842
ycgL, b1179, nlpC, b1708
ycgL, b1179, ribC, b1662
ycgL, b1179, yajD, b410
ycgL, b1179, ybjI, b844
ycgL, b1179, ycgJ, b1177
ycgM, b1180, cls, b1249
ycgM, b1180, cobS, b1992
ycgM, b1180, cobU, b1993
ycgM, b1180, eamA, b1533
ycgM, b1180, nlpC, b1708
ycgM, b1180, ribC, b1662
ycgM, b1180, ybjI, b844
ycgM, b1180, yceH, b1067
ycgM, b1180, ycgJ, b1177
ycgM, b1180, ycgL, b1179
ycgN, b1181, aat, b885
ycgR, b1194, aer, b3072
ycgR, b1194, cheA, b1888
ycgR, b1194, cheB, b1883
ycgR, b1194, cheR, b1884
ycgR, b1194, cheW, b1887
ycgR, b1194, cheY, b1882
ycgR, b1194, cheZ, b1881
ycgR, b1194, flgA, b1072
ycgR, b1194, flgB, b1073
ycgR, b1194, flgC, b1074
ycgR, b1194, flgD, b1075
ycgR, b1194, flgE, b1076
ycgR, b1194, flgF, b1077
ycgR, b1194, flgG, b1078
ycgR, b1194, flgH, b1079
ycgR, b1194, flgI, b1080
ycgR, b1194, flgJ, b1081
ycgR, b1194, flgK, b1082
ycgR, b1194, flgL, b1083
ycgR, b1194, flgM, b1071
ycgR, b1194, flgN, b1070
ycgR, b1194, flhA, b1879
ycgR, b1194, flhB, b1880
ycgR, b1194, flhC, b1891
ycgR, b1194, flhD, b1892
ycgR, b1194, flhE, b1878
ycgR, b1194, fliA, b1922
ycgR, b1194, fliC, b1923
ycgR, b1194, fliD, b1924
ycgR, b1194, fliE, b1937
ycgR, b1194, fliF, b1938
ycgR, b1194, fliG, b1939
ycgR, b1194, fliH, b1940
ycgR, b1194, fliI, b1941
ycgR, b1194, fliJ, b1942
ycgR, b1194, fliK, b1943
ycgR, b1194, fliL, b1944
ycgR, b1194, fliM, b1945
ycgR, b1194, fliN, b1946
ycgR, b1194, fliO, b1947
ycgR, b1194, fliP, b1948
ycgR, b1194, fliQ, b1949
ycgR, b1194, fliS, b1925
ycgR, b1194, fliT, b1926
ycgR, b1194, fliZ, b1921
ycgR, b1194, flxA, b1566
ycgR, b1194, modA, b763
ycgR, b1194, modB, b764
ycgR, b1194, modC, b765
ycgR, b1194, motA, b1890
ycgR, b1194, motB, b1889
ycgR, b1194, tap, b1885
ycgR, b1194, tar, b1886
ycgR, b1194, trg, b1421
ycgR, b1194, tsr, b4355
ycgR, b1194, uhpT, b3666
ycgR, b1194, ves, b1742
ycgV, b1202, alkA, b2068
ycgV, b1202, cpsB, b2049
ycgV, b1202, paaJ, b1397
ycgV, b1202, quuQ, b1559
ycgV, b1202, rhsC, b700
ycgV, b1202, sfmD, b532
ycgV, b1202, wcaJ, b2047
ycgV, b1202, ycbR, b939
ycgV, b1202, ycbS, b940
ycgZ, b1164, ariR, b1166
ychA, b1214, kdsA, b1215
ychE, b1242, cutC, b1874
ychE, b1242, emrE, b543
ychE, b1242, hokD, b1562
ychE, b1242, leuE, b1798
ychE, b1242, leuU, b3174
ychE, b1242, narQ, b2469
ychE, b1242, quuQ, b1559
ychE, b1242, sfmD, b532
ychE, b1242, yceO, b1058
ychF, b1203, argS, b1876
ychF, b1203, mipA, b1782
ychF, b1203, pth, b1204
ychF, b1203, purB, b1131
ychF, b1203, rluE, b1135
ychF, b1203, rsxC, b1629
ychF, b1203, tdk, b1238
ychF, b1203, udk, b2066
ychF, b1203, ycaO, b905
ychF, b1203, yccF, b961
ychF, b1203, yccW, b967
ychF, b1203, ycdY, b1035
ychH, b1205, cspD, b880
ychH, b1205, glgS, b3049
ychH, b1205, uspF, b1376
ychH, b1205, yadI, b129
ychH, b1205, ybdD, b4512
ychH, b1205, ybeL, b643
ychH, b1205, ybhQ, b791
ychJ, b1233, kdsA, b1215
ychJ, b1233, purU, b1232
ychJ, b1233, speG, b1584
ychJ, b1233, tdk, b1238
ychJ, b1233, ycdY, b1035
ychN, b1219, pspE, b1308
ychO, b1220, chbF, b1734
ychS, b1228, hokD, b1562
ychS, b1228, mokC, b18
ychS, b1228, pawZ, b4643
ychS, b1228, rseX, b4603
ychS, b1228, ryfC, b4608
ychS, b1228, valW, b1666
yciA, b1253, holE, b1842
yciA, b1253, pyrF, b1281
yciA, b1253, tdk, b1238
yciB, b1254, dacD, b2010
yciB, b1254, emtA, b1193
yciB, b1254, holE, b1842
yciB, b1254, sapB, b1293
yciB, b1254, ycfD, b1128
yciC, b1255, cls, b1249
yciC, b1255, holE, b1842
yciC, b1255, ldcA, b1192
yciC, b1255, pncA, b1768
yciC, b1255, sapC, b1292
yciC, b1255, yciB, b1254
yciE, b1257, katE, b1732
yciE, b1257, osmC, b1482
yciE, b1257, ycaC, b897
yciF, b1258, adhP, b1478
yciF, b1258, fbaB, b2097
yciF, b1258, hchA, b1967
yciF, b1258, katE, b1732
yciF, b1258, msyB, b1051
yciF, b1258, osmC, b1482
yciF, b1258, osmY, b4376
yciF, b1258, sra, b1480
yciF, b1258, talA, b2464
yciF, b1258, ycaC, b897
yciF, b1258, yciE, b1257
yciG, b1259, adhP, b1478
yciG, b1259, astA, b1747
yciG, b1259, astB, b1745
yciG, b1259, astC, b1748
yciG, b1259, otsB, b1897
yciG, b1259, sodC, b1646
yciG, b1259, sra, b1480
yciG, b1259, tam, b1519
yciG, b1259, tktB, b2465
yciG, b1259, ybgS, b753
yciG, b1259, yciE, b1257
yciG, b1259, yciF, b1258
yciH, b1282, pyrD, b945
yciH, b1282, pyrF, b1281
yciH, b1282, uraA, b2497
yciH, b1282, yceA, b1055
yciH, b1282, yciA, b1253
yciI, b1251, amn, b1982
yciI, b1251, aroD, b1693
yciI, b1251, aspC, b928
yciI, b1251, dcp, b1538
yciI, b1251, dld, b2133
yciI, b1251, elaA, b2267
yciI, b1251, ghrA, b1033
yciI, b1251, nadE, b1740
yciI, b1251, nlpC, b1708
yciI, b1251, pdxK, b2418
yciI, b1251, pgsA, b1912
yciI, b1251, pntA, b1603
yciI, b1251, pptA, b1461
yciI, b1251, ribC, b1662
yciI, b1251, rimJ, b1066
yciI, b1251, yceH, b1067
yciI, b1251, ycgJ, b1177
yciI, b1251, ycgL, b1179
yciK, b1271, btuR, b1270
yciK, b1271, exoX, b1844
yciO, b1267, arcA, b4401
yciO, b1267, crr, b2417
yciO, b1267, pheT, b1713
yciO, b1267, slyB, b1641
yciO, b1267, ubiF, b662
yciQ, b1268, cutC, b1874
yciQ, b1268, eamA, b1533
yciQ, b1268, quuQ, b1559
yciQ, b1268, ybeM, b4581
yciT, b1284, aroD, b1693
yciT, b1284, pbpG, b2134
yciT, b1284, sppA, b1766
yciU, b1248, cls, b1249
yciU, b1248, cobS, b1992
yciU, b1248, deoR, b840
yciU, b1248, holE, b1842
yciU, b1248, kch, b1250
yciU, b1248, ldcA, b1192
yciU, b1248, ribC, b1662
yciU, b1248, ycbG, b956
yciU, b1248, ycgN, b1181
yciV, b1266, amiD, b867
yciV, b1266, ubiF, b662
yciV, b1266, yciO, b1267
yciW, b1287, cysA, b2422
yciW, b1287, cysC, b2750
yciW, b1287, cysD, b2752
yciW, b1287, cysH, b2762
yciW, b1287, cysI, b2763
yciW, b1287, cysJ, b2764
yciW, b1287, cysK, b2414
yciW, b1287, cysM, b2421
yciW, b1287, cysN, b2751
yciW, b1287, cysP, b2425
yciW, b1287, cysU, b2424
yciW, b1287, cysW, b2423
yciW, b1287, dcyD, b1919
yciW, b1287, fliY, b1920
yciW, b1287, gsiA, b829
yciW, b1287, gsiB, b830
yciW, b1287, gsiC, b831
yciW, b1287, iaaA, b828
yciW, b1287, nlpA, b3661
yciY, b4595, crcB, b624
yciY, b4595, ryfA, b4440
yciY, b4595, tatE, b627
yciZ, b4596, allC, b516
yciZ, b4596, cls, b1249
yciZ, b4596, cybB, b1418
yciZ, b4596, exoX, b1844
yciZ, b4596, minC, b1176
yciZ, b4596, minE, b1174
yciZ, b4596, ribC, b1662
yciZ, b4596, yajD, b410
yciZ, b4596, ycbK, b926
yciZ, b4596, ycgL, b1179
yciZ, b4596, yciT, b1284
yciZ, b4596, yciU, b1248
ycjR, b1314, ybgQ, b718
ycjU, b1317, hcr, b872
ycjU, b1317, ycjT, b1316
ycjX, b1321, clpB, b2592
ycjX, b1321, dnaK, b14
ycjX, b1321, fxsA, b4140
ycjX, b1321, macB, b879
ycjX, b1321, mfd, b1114
ycjX, b1321, ycjF, b1322
ycjZ, b1328, aroD, b1693
ycjZ, b1328, cls, b1249
ycjZ, b1328, kch, b1250
ycjZ, b1328, ycgJ, b1177
ycjZ, b1328, ycgN, b1181
ycjZ, b1328, ychO, b1220
ycjZ, b1328, yciT, b1284
ycjZ, b1328, yciU, b1248
ydaC, b1347, lar, b1348
ydaG, b1355, feaB, b1385
ydaL, b1340, abgA, b1338
ydaL, b1340, abgR, b1339
ydaL, b1340, dbpA, b1343
ydaL, b1340, fnr, b1334
ydaL, b1340, isrA, b4426
ydaL, b1340, ogt, b1335
ydaL, b1340, ttcA, b1344
ydaM, b1341, abgR, b1339
ydaM, b1341, dbpA, b1343
ydaM, b1341, fnr, b1334
ydaM, b1341, isrA, b4426
ydaM, b1341, ogt, b1335
ydaM, b1341, uspE, b1333
ydaM, b1341, ycjY, b1327
ydaN, b1342, abgR, b1339
ydaN, b1342, abgT, b1336
ydaN, b1342, dbpA, b1343
ydaN, b1342, fnr, b1334
ydaN, b1342, isrA, b4426
ydaN, b1342, ogt, b1335
ydaN, b1342, ttcA, b1344
ydaN, b1342, uspE, b1333
ydaN, b1342, ydaL, b1340
ydaN, b1342, ydaM, b1341
ydaQ, b1346, lar, b1348
ydaQ, b1346, recT, b1349
ydaQ, b1346, ycbQ, b938
ydaT, b1358, intR, b1345
ydaT, b1358, nfrA, b568
ydaT, b1358, paaG, b1394
ydaT, b1358, paaH, b1395
ydaT, b1358, paaI, b1396
ydaT, b1358, stfR, b1372
ydaT, b1358, uidA, b1617
ydaU, b1359, chbR, b1735
ydaU, b1359, stfR, b1372
ydaU, b1359, ydaT, b1358
ydaV, b1360, fadK, b1701
ydaV, b1360, nfrA, b568
ydaV, b1360, paaH, b1395
ydaV, b1360, uidA, b1617
ydaV, b1360, ycbR, b939
ydaV, b1360, ydaT, b1358
ydaV, b1360, ydaU, b1359
ydaW, b1361, rzpR, b1362
ydbA, b4492, hipA, b1507
ydbA, b4492, rhsE, b1456
ydbC, b1406, agp, b1002
ydbC, b1406, mpaA, b1326
ydbC, b1406, ptrB, b1845
ydbC, b1406, rimL, b1427
ydbD, b1407, fadK, b1701
ydbH, b1381, sapF, b1290
ydbJ, b4529, gst, b1635
ydbJ, b4529, mak, b394
ydbJ, b4529, priA, b3935
ydbJ, b4529, rimL, b1427
ydbJ, b4529, uspF, b1376
ydbK, b1378, nfo, b2159
ydbL, b1383, fsaA, b825
ydbL, b1383, mdoD, b1424
ydbL, b1383, quuQ, b1559
ydbL, b1383, ydbH, b1381
ydcD, b1457, dinF, b4044
ydcD, b1457, dinI, b1061
ydcD, b1457, lexA, b4043
ydcD, b1457, recA, b2699
ydcD, b1457, recN, b2616
ydcD, b1457, recX, b2698
ydcD, b1457, rhsD, b497
ydcD, b1457, sulA, b958
ydcD, b1457, umuC, b1184
ydcD, b1457, umuD, b1183
ydcD, b1457, yafN, b232
ydcD, b1457, yafO, b233
ydcD, b1457, yafP, b234
ydcF, b1414, ogt, b1335
ydcF, b1414, pps, b1702
ydcH, b1426, agp, b1002
ydcH, b1426, csiE, b2535
ydcH, b1426, cyaR, b4438
ydcH, b1426, fucO, b2799
ydcH, b1426, raiA, b2597
ydcH, b1426, uspF, b1376
ydcH, b1426, yadI, b129
ydcH, b1426, yaiZ, b380
ydcH, b1426, ychH, b1205
ydcI, b1422, adiY, b4116
ydcI, b1422, aldA, b1415
ydcI, b1422, argT, b2310
ydcI, b1422, dadA, b1189
ydcI, b1422, dadX, b1190
ydcI, b1422, eamA, b1533
ydcI, b1422, fumA, b1612
ydcI, b1422, fumC, b1611
ydcI, b1422, glcC, b2980
ydcI, b1422, gltA, b720
ydcI, b1422, hcaR, b2537
ydcI, b1422, kgtP, b2587
ydcI, b1422, mhpR, b346
ydcI, b1422, msrB, b1778
ydcI, b1422, puuD, b1298
ydcJ, b1423, aldB, b3588
ydcK, b1428, sodC, b1646
ydcK, b1428, tam, b1519
ydcK, b1428, yciG, b1259
ydcL, b1431, eamA, b1533
ydcL, b1431, yceF, b1087
ydcO, b1433, alkA, b2068
ydcO, b1433, clcB, b1592
ydcO, b1433, etk, b981
ydcO, b1433, feaB, b1385
ydcO, b1433, hcr, b872
ydcO, b1433, lhr, b1653
ydcO, b1433, maoC, b1387
ydcO, b1433, uidA, b1617
ydcO, b1433, uidB, b1616
ydcP, b1435, ansA, b1767
ydcP, b1435, pncA, b1768
ydcP, b1435, potA, b1126
ydcP, b1435, rnd, b1804
ydcP, b1435, rsmF, b1835
ydcP, b1435, ybiT, b820
ydcP, b1435, yccF, b961
ydcP, b1435, yccW, b967
ydcQ, b1438, gst, b1635
ydcQ, b1438, helD, b962
ydcS, b1440, agp, b1002
ydcS, b1440, aldB, b3588
ydcS, b1440, astA, b1747
ydcS, b1440, astB, b1745
ydcS, b1440, astD, b1746
ydcS, b1440, astE, b1744
ydcS, b1440, csiD, b2659
ydcS, b1440, gabD, b2661
ydcS, b1440, sodC, b1646
ydcS, b1440, tam, b1519
ydcS, b1440, treA, b1197
ydcS, b1440, ydcJ, b1423
ydcT, b1441, astA, b1747
ydcT, b1441, astB, b1745
ydcT, b1441, tam, b1519
ydcT, b1441, ydcS, b1440
ydcU, b1442, astE, b1744
ydcU, b1442, ddpB, b1486
ydcU, b1442, ddpC, b1485
ydcU, b1442, lsrD, b1515
ydcU, b1442, ydcS, b1440
ydcU, b1442, ydcT, b1441
ydcV, b1443, astE, b1744
ydcV, b1443, lsrD, b1515
ydcV, b1443, lsrF, b1517
ydcV, b1443, lsrG, b1518
ydcV, b1443, narZ, b1468
ydcV, b1443, tam, b1519
ydcV, b1443, treA, b1197
ydcV, b1443, ydcS, b1440
ydcV, b1443, ydcT, b1441
ydcV, b1443, ydcU, b1442
ydcW, b1444, ddpA, b1487
ydcW, b1444, ydcS, b1440
ydcW, b1444, ydcT, b1441
ydcW, b1444, ydcV, b1443
ydcX, b1445, pheP, b576
ydcX, b1445, purR, b1658
ydcX, b1445, rlmF, b807
ydcX, b1445, rsxA, b1627
ydcX, b1445, ubiX, b2311
ydcX, b1445, ybdJ, b580
ydcX, b1445, ybiR, b818
ydcY, b1446, erpA, b156
ydcY, b1446, gst, b1635
ydcY, b1446, relB, b1564
ydcY, b1446, relE, b1563
ydcZ, b1447, dsrA, b1954
ydcZ, b1447, yceO, b1058
yddA, b1496, efeB, b1019
yddA, b1496, mdtQ, b2139
yddA, b1496, nudG, b1759
yddA, b1496, uidB, b1616
yddA, b1496, wza, b2062
yddB, b1495, pqqL, b1494
yddG, b1473, ybjE, b874
yddH, b1462, ssuB, b933
yddK, b1471, yddJ, b1470
yddL, b1472, mngA, b731
yddL, b1472, yddJ, b1470
yddW, b1491, dcp, b1538
yddW, b1491, quuQ, b1559
yddW, b1491, yddA, b1496
ydeE, b1534, alkA, b2068
ydeE, b1534, feaB, b1385
ydeE, b1534, maoC, b1387
ydeE, b1534, ydcO, b1433
ydeH, b1535, chbF, b1734
ydeH, b1535, ycgF, b1163
ydeI, b1536, chaB, b1217
ydeI, b1536, osmC, b1482
ydeI, b1536, sodC, b1646
ydeI, b1536, tam, b1519
ydeI, b1536, ybhP, b790
ydeI, b1536, yciF, b1258
ydeI, b1536, yciG, b1259
ydeI, b1536, ydcK, b1428
ydeK, b1510, gst, b1635
ydeK, b1510, ycjG, b1325
ydeK, b1510, ydbA, b4492
ydeK, b1510, ydcQ, b1438
ydeN, b1498, agp, b1002
ydeN, b1498, atoC, b2220
ydeN, b1498, atoS, b2219
ydeN, b1498, fucA, b2800
ydeN, b1498, fucI, b2802
ydeN, b1498, fucR, b2805
ydeN, b1498, fumA, b1612
ydeN, b1498, mglA, b2149
ydeN, b1498, mglB, b2150
ydeN, b1498, mtfA, b1976
ydeN, b1498, nagB, b678
ydeN, b1498, nagE, b679
ydeN, b1498, nanC, b4311
ydeN, b1498, pck, b3403
ydeN, b1498, pspE, b1308
ydeN, b1498, rihC, b30
ydeN, b1498, tnaA, b3708
ydeN, b1498, tnaB, b3709
ydeN, b1498, tnaC, b3707
ydeN, b1498, uxaC, b3092
ydeN, b1498, ydeM, b1497
ydeO, b1499, rspB, b1580
ydeO, b1499, rzpR, b1362
ydeO, b1499, ydaC, b1347
ydeR, b1503, ycdT, b1025
ydeS, b1504, rem, b1561
ydeS, b1504, ydeR, b1503
ydeT, b1505, ydeR, b1503
ydeT, b1505, ydeS, b1504
ydeU, b1509, chbR, b1735
ydeU, b1509, cmtA, b2933
ydeU, b1509, cpsB, b2049
ydeU, b1509, cpsG, b2048
ydeU, b1509, fadK, b1701
ydeU, b1509, torA, b997
ydeU, b1509, torZ, b1872
ydeU, b1509, ydbD, b1407
ydfB, b1572, ydfA, b1571
ydfD, b1576, dicB, b1575
ydfG, b1539, dcp, b1538
ydfG, b1539, dld, b2133
ydfG, b1539, elaA, b2267
ydfG, b1539, ghrA, b1033
ydfG, b1539, hinT, b1103
ydfG, b1539, manA, b1613
ydfG, b1539, pgsA, b1912
ydfG, b1539, ribC, b1662
ydfG, b1539, rimJ, b1066
ydfG, b1539, ycfM, b1105
ydfG, b1539, yciI, b1251
ydfI, b1542, chbG, b1733
ydfI, b1542, hipA, b1507
ydfI, b1542, ycbC, b920
ydfN, b1547, ompN, b1377
ydfN, b1547, stfR, b1372
ydfN, b1547, ydaU, b1359
ydfR, b1555, arrQ, b1554
ydfR, b1555, rem, b1561
ydfR, b1555, ydfP, b1553
ydfU, b1560, arrQ, b1554
ydfU, b1560, ompN, b1377
ydfU, b1560, ydfN, b1547
ydfX, b1568, pinE, b1158
ydfX, b1568, ycbS, b940
ydfX, b1568, ydaT, b1358
ydfZ, b1541, dcuB, b4123
ydfZ, b1541, dmsA, b894
ydfZ, b1541, dmsB, b895
ydfZ, b1541, hypA, b2726
ydfZ, b1541, hypB, b2727
ydfZ, b1541, narG, b1224
ydfZ, b1541, narH, b1225
ydfZ, b1541, narI, b1227
ydfZ, b1541, ompW, b1256
ydfZ, b1541, ycbJ, b919
ydgA, b1614, osmE, b1739
ydgC, b1607, eamA, b1533
ydgC, b1607, ydcI, b1422
ydgI, b1605, mdoC, b1047
ydgI, b1605, ycfZ, b1121
ydgJ, b1624, ptrB, b1845
ydgK, b1626, blr, b4409
ydgK, b1626, cnu, b1625
ydgK, b1626, leuE, b1798
ydgK, b1626, rsxA, b1627
ydgK, b1626, rsxB, b1628
ydhA, b1639, btuR, b1270
ydhA, b1639, dcp, b1538
ydhA, b1639, icdC, b4519
ydhA, b1639, pgsA, b1912
ydhA, b1639, yceO, b1058
ydhC, b1660, rsxD, b1630
ydhF, b1647, agp, b1002
ydhF, b1647, mtfA, b1976
ydhF, b1647, sseA, b2521
ydhI, b1643, leuE, b1798
ydhJ, b1644, ydhI, b1643
ydhK, b1645, yddA, b1496
ydhK, b1645, ydhJ, b1644
ydhL, b1648, chaB, b1217
ydhL, b1648, tam, b1519
ydhL, b1648, treA, b1197
ydhL, b1648, ydeI, b1536
ydhO, b1655, dcp, b1538
ydhO, b1655, mdoD, b1424
ydhO, b1655, mppA, b1329
ydhO, b1655, topB, b1763
ydhP, b1657, csgG, b1037
ydhP, b1657, thiD, b2103
ydhP, b1657, thiM, b2104
ydhP, b1657, ybjL, b847
ydhP, b1657, ycaQ, b916
ydhP, b1657, yceN, b1069
ydhQ, b1664, btuE, b1710
ydhQ, b1664, gst, b1635
ydhQ, b1664, hdhA, b1619
ydhQ, b1664, pgpB, b1278
ydhQ, b1664, ycfP, b1108
ydhQ, b1664, ydbJ, b4529
ydhQ, b1664, ydgA, b1614
ydhR, b1667, gst, b1635
ydhS, b1668, ptrB, b1845
ydhS, b1668, tam, b1519
ydhS, b1668, ybhN, b788
ydhS, b1668, ydaM, b1341
ydhV, b1673, dmsA, b894
ydhV, b1673, dmsB, b895
ydhV, b1673, dmsC, b896
ydhV, b1673, ydhU, b1670
ydhW, b1672, ydhU, b1670
ydhW, b1672, ydhV, b1673
ydhX, b1671, ydhU, b1670
ydhY, b1674, dcuB, b4123
ydhY, b1674, dcuC, b621
ydhY, b1674, dmsA, b894
ydhY, b1674, dmsB, b895
ydhY, b1674, dmsC, b896
ydhY, b1674, fumB, b4122
ydhY, b1674, ycbJ, b919
ydhY, b1674, yccM, b992
ydhY, b1674, ydhV, b1673
ydhY, b1674, ydhW, b1672
ydhZ, b1675, mcbR, b1450
ydiA, b1703, aroD, b1693
ydiA, b1703, gltA, b720
ydiA, b1703, pps, b1702
ydiA, b1703, yciK, b1271
ydiB, b1692, bioA, b774
ydiB, b1692, cutC, b1874
ydiB, b1692, dpiB, b619
ydiB, b1692, eutK, b2438
ydiB, b1692, gltJ, b654
ydiB, b1692, leuU, b3174
ydiB, b1692, mdoD, b1424
ydiB, b1692, mokC, b18
ydiB, b1692, narQ, b2469
ydiB, b1692, narU, b1469
ydiB, b1692, nudK, b2467
ydiB, b1692, paaJ, b1397
ydiB, b1692, quuQ, b1559
ydiB, b1692, rhsC, b700
ydiB, b1692, sfmD, b532
ydiB, b1692, tauC, b367
ydiB, b1692, yceO, b1058
ydiB, b1692, ycgV, b1202
ydiB, b1692, ychE, b1242
ydiB, b1692, ycjF, b1322
ydiB, b1692, ydbL, b1383
ydiB, b1692, ydcR, b1439
ydiB, b1692, yddA, b1496
ydiB, b1692, yddW, b1491
ydiB, b1692, ydhA, b1639
ydiE, b1705, bfd, b3337
ydiE, b1705, cirA, b2155
ydiE, b1705, efeO, b1018
ydiE, b1705, efeU, b4490
ydiE, b1705, entC, b593
ydiE, b1705, entD, b583
ydiE, b1705, entF, b586
ydiE, b1705, entS, b591
ydiE, b1705, exbB, b3006
ydiE, b1705, exbD, b3005
ydiE, b1705, fecI, b4293
ydiE, b1705, fepA, b584
ydiE, b1705, fepB, b592
ydiE, b1705, fes, b585
ydiE, b1705, fhuF, b4367
ydiE, b1705, fiu, b805
ydiE, b1705, nrdF, b2676
ydiE, b1705, nrdH, b2673
ydiE, b1705, nrdI, b2674
ydiE, b1705, tonB, b1252
ydiE, b1705, ybaN, b468
ydiE, b1705, ybdB, b597
ydiE, b1705, ybdZ, b4511
ydiE, b1705, ybiX, b804
ydiF, b1694, cpsB, b2049
ydiF, b1694, wcaJ, b2047
ydiF, b1694, ycbR, b939
ydiF, b1694, ycbS, b940
ydiF, b1694, ycgV, b1202
ydiH, b1685, cfa, b1661
ydiH, b1685, copA, b484
ydiH, b1685, gapC, b4493
ydiH, b1685, mpaA, b1326
ydiH, b1685, rmf, b953
ydiH, b1685, rydB, b4430
ydiH, b1685, sdaC, b2796
ydiI, b1686, cysM, b2421
ydiI, b1686, dcp, b1538
ydiI, b1686, dcyD, b1919
ydiI, b1686, gdhA, b1761
ydiI, b1686, gsiB, b830
ydiI, b1686, gsiC, b831
ydiI, b1686, pntB, b1602
ydiI, b1686, yciW, b1287
ydiI, b1686, ydcZ, b1447
ydiI, b1686, ydhA, b1639
ydiJ, b1687, aroA, b908
ydiJ, b1687, aroD, b1693
ydiJ, b1687, aroG, b754
ydiJ, b1687, artJ, b860
ydiJ, b1687, cysM, b2421
ydiJ, b1687, dcyD, b1919
ydiJ, b1687, fliY, b1920
ydiJ, b1687, gdhA, b1761
ydiJ, b1687, gltD, b3213
ydiJ, b1687, gsiA, b829
ydiJ, b1687, gsiB, b830
ydiJ, b1687, gsiC, b831
ydiJ, b1687, hisA, b2024
ydiJ, b1687, hisB, b2022
ydiJ, b1687, hisF, b2025
ydiJ, b1687, hisH, b2023
ydiJ, b1687, hisI, b2026
ydiJ, b1687, ilvC, b3774
ydiJ, b1687, ilvI, b77
ydiJ, b1687, leuC, b72
ydiJ, b1687, metC, b3008
ydiJ, b1687, metE, b3829
ydiJ, b1687, nlpA, b3661
ydiJ, b1687, pntB, b1602
ydiJ, b1687, purC, b2476
ydiJ, b1687, purF, b2312
ydiJ, b1687, purK, b522
ydiJ, b1687, purL, b2557
ydiJ, b1687, purT, b1849
ydiJ, b1687, serA, b2913
ydiJ, b1687, serC, b907
ydiJ, b1687, trpA, b1260
ydiJ, b1687, trpB, b1261
ydiJ, b1687, ybiC, b801
ydiJ, b1687, yciW, b1287
ydiJ, b1687, ydiI, b1686
ydiK, b1688, cls, b1249
ydiK, b1688, eamA, b1533
ydiK, b1688, ldcA, b1192
ydiK, b1688, marC, b1529
ydiK, b1688, mdtK, b1663
ydiK, b1688, pgpB, b1278
ydiK, b1688, ycfD, b1128
ydiK, b1688, ycgN, b1181
ydiK, b1688, yciB, b1254
ydiK, b1688, yciC, b1255
ydiK, b1688, yciT, b1284
ydiK, b1688, ydgC, b1607
ydiM, b1690, ompG, b1319
ydiM, b1690, uidB, b1616
ydiM, b1690, ycjT, b1316
ydiM, b1690, ydcO, b1433
ydiQ, b1697, ydiO, b1695
ydiR, b1698, abgA, b1338
ydiR, b1698, alkA, b2068
ydiR, b1698, clcB, b1592
ydiR, b1698, cpsB, b2049
ydiR, b1698, cpsG, b2048
ydiR, b1698, fadK, b1701
ydiR, b1698, feaB, b1385
ydiR, b1698, hisP, b2306
ydiR, b1698, hypF, b2712
ydiR, b1698, lhr, b1653
ydiR, b1698, mdtQ, b2139
ydiR, b1698, psuK, b2166
ydiR, b1698, ssuB, b933
ydiR, b1698, uidB, b1616
ydiR, b1698, wcaI, b2050
ydiR, b1698, wcaJ, b2047
ydiR, b1698, yagA, b267
ydiR, b1698, ycbR, b939
ydiR, b1698, ycbS, b940
ydiR, b1698, ydaT, b1358
ydiR, b1698, ydaU, b1359
ydiR, b1698, ydaV, b1360
ydiR, b1698, ydcO, b1433
ydiR, b1698, ydeE, b1534
ydiR, b1698, ydeU, b1509
ydiR, b1698, ydiF, b1694
ydiS, b1699, baeS, b2078
ydiS, b1699, fadK, b1701
ydiS, b1699, ydaT, b1358
ydiS, b1699, ydiR, b1698
ydiV, b1707, intD, b537
ydiV, b1707, rhsD, b497
ydiV, b1707, ybjM, b848
ydiY, b1722, argS, b1876
ydiY, b1722, gsk, b477
ydiY, b1722, mdoC, b1047
ydiY, b1722, rsxG, b1631
ydiY, b1722, yccW, b967
ydiY, b1722, ychF, b1203
ydiZ, b1724, bfr, b3336
ydiZ, b1724, btuE, b1710
ydiZ, b1724, cfa, b1661
ydiZ, b1724, dps, b812
ydiZ, b1724, elaB, b2266
ydiZ, b1724, fbaB, b2097
ydiZ, b1724, gadB, b1493
ydiZ, b1724, grxB, b1064
ydiZ, b1724, hchA, b1967
ydiZ, b1724, hdhA, b1619
ydiZ, b1724, katE, b1732
ydiZ, b1724, msyB, b1051
ydiZ, b1724, nlpD, b2742
ydiZ, b1724, osmC, b1482
ydiZ, b1724, osmE, b1739
ydiZ, b1724, osmY, b4376
ydiZ, b1724, otsB, b1897
ydiZ, b1724, pfkB, b1723
ydiZ, b1724, psiF, b384
ydiZ, b1724, sodC, b1646
ydiZ, b1724, sra, b1480
ydiZ, b1724, talA, b2464
ydiZ, b1724, wrbA, b1004
ydiZ, b1724, yahK, b325
ydiZ, b1724, yahO, b329
ydiZ, b1724, yajO, b419
ydiZ, b1724, ybaY, b453
ydiZ, b1724, ybjP, b865
ydiZ, b1724, ycaC, b897
ydiZ, b1724, ycaP, b906
ydiZ, b1724, yccJ, b1003
ydjA, b1765, dld, b2133
ydjA, b1765, ghrA, b1033
ydjA, b1765, phoP, b1130
ydjA, b1765, rimJ, b1066
ydjA, b1765, selD, b1764
ydjA, b1765, yceH, b1067
ydjA, b1765, ydfG, b1539
ydjF, b1770, chbB, b1738
ydjF, b1770, torR, b995
ydjF, b1770, ybjK, b846
ydjG, b1771, arrQ, b1554
ydjG, b1771, chbF, b1734
ydjH, b1772, chbA, b1736
ydjH, b1772, ydjG, b1771
ydjI, b1773, chbC, b1737
ydjI, b1773, ydjG, b1771
ydjI, b1773, ydjH, b1772
ydjJ, b1774, chbC, b1737
ydjJ, b1774, ydjH, b1772
ydjJ, b1774, ydjI, b1773
ydjK, b1775, chbC, b1737
ydjK, b1775, ydfP, b1553
ydjK, b1775, ydjH, b1772
ydjK, b1775, ydjI, b1773
ydjK, b1775, ydjJ, b1774
ydjL, b1776, ydjH, b1772
ydjL, b1776, ydjI, b1773
ydjL, b1776, ydjJ, b1774
ydjL, b1776, ydjK, b1775
ydjM, b1728, cho, b1741
ydjM, b1728, dinF, b4044
ydjM, b1728, dinI, b1061
ydjM, b1728, lexA, b4043
ydjM, b1728, recA, b2699
ydjM, b1728, recN, b2616
ydjM, b1728, recX, b2698
ydjM, b1728, sulA, b958
ydjN, b1729, cysA, b2422
ydjN, b1729, cysC, b2750
ydjN, b1729, cysD, b2752
ydjN, b1729, cysH, b2762
ydjN, b1729, cysI, b2763
ydjN, b1729, cysJ, b2764
ydjN, b1729, cysK, b2414
ydjN, b1729, cysM, b2421
ydjN, b1729, cysN, b2751
ydjN, b1729, cysP, b2425
ydjN, b1729, cysU, b2424
ydjN, b1729, cysW, b2423
ydjN, b1729, fliY, b1920
ydjN, b1729, gsiA, b829
ydjN, b1729, gsiB, b830
ydjN, b1729, gsiC, b831
ydjN, b1729, iaaA, b828
ydjN, b1729, nlpA, b3661
ydjN, b1729, pntB, b1602
ydjN, b1729, purR, b1658
ydjN, b1729, purT, b1849
ydjN, b1729, sbp, b3917
ydjN, b1729, yciW, b1287
ydjN, b1729, ydiI, b1686
ydjN, b1729, ydiJ, b1687
ydjX, b1750, dmsA, b894
ydjX, b1750, dmsB, b895
ydjX, b1750, hcp, b873
ydjX, b1750, hypB, b2727
ydjX, b1750, ydfZ, b1541
ydjY, b1751, dmsA, b894
ydjY, b1751, dmsB, b895
ydjY, b1751, dmsC, b896
ydjY, b1751, hypE, b2730
ydjY, b1751, napG, b2205
ydjY, b1751, narK, b1223
ydjY, b1751, ydjX, b1750
ydjZ, b1752, anmK, b1640
ydjZ, b1752, dmsC, b896
ydjZ, b1752, ydjX, b1750
ydjZ, b1752, ydjY, b1751
yeaC, b1777, fumA, b1612
yeaC, b1777, glcC, b2980
yeaC, b1777, gltA, b720
yeaC, b1777, gltI, b655
yeaC, b1777, icd, b1136
yeaC, b1777, mdh, b3236
yeaC, b1777, msrB, b1778
yeaC, b1777, ryeA, b4432
yeaC, b1777, sdhA, b723
yeaC, b1777, sdhC, b721
yeaC, b1777, sdhD, b722
yeaC, b1777, ydcI, b1422
yeaC, b1777, ydhR, b1667
yeaD, b1780, gapA, b1779
yeaD, b1780, manA, b1613
yeaD, b1780, pdxH, b1638
yeaD, b1780, pdxK, b2418
yeaD, b1780, pykA, b1854
yeaD, b1780, rihA, b651
yeaE, b1781, ydcF, b1414
yeaG, b1783, adhP, b1478
yeaG, b1783, amyA, b1927
yeaG, b1783, bfr, b3336
yeaG, b1783, blc, b4149
yeaG, b1783, csiD, b2659
yeaG, b1783, dkgA, b3012
yeaG, b1783, dps, b812
yeaG, b1783, elaB, b2266
yeaG, b1783, fbaB, b2097
yeaG, b1783, fic, b3361
yeaG, b1783, gabD, b2661
yeaG, b1783, gabT, b2662
yeaG, b1783, katE, b1732
yeaG, b1783, ldcC, b186
yeaG, b1783, mlrA, b2127
yeaG, b1783, msyB, b1051
yeaG, b1783, osmC, b1482
yeaG, b1783, osmE, b1739
yeaG, b1783, osmY, b4376
yeaG, b1783, otsA, b1896
yeaG, b1783, otsB, b1897
yeaG, b1783, poxB, b871
yeaG, b1783, psiF, b384
yeaG, b1783, sodC, b1646
yeaG, b1783, sra, b1480
yeaG, b1783, sufB, b1683
yeaG, b1783, talA, b2464
yeaG, b1783, tam, b1519
yeaG, b1783, tktB, b2465
yeaG, b1783, uspB, b3494
yeaG, b1783, wrbA, b1004
yeaG, b1783, yahO, b329
yeaG, b1783, yajO, b419
yeaG, b1783, ybaY, b453
yeaG, b1783, ybgA, b707
yeaG, b1783, ybgS, b753
yeaG, b1783, ybhO, b789
yeaG, b1783, ybiI, b803
yeaG, b1783, ybjP, b865
yeaG, b1783, ycaC, b897
yeaG, b1783, ycaP, b906
yeaG, b1783, yccJ, b1003
yeaG, b1783, ycfH, b1100
yeaG, b1783, ycgB, b1188
yeaG, b1783, ydcS, b1440
yeaG, b1783, ydiZ, b1724
yeaH, b1784, amyA, b1927
yeaH, b1784, fbaB, b2097
yeaH, b1784, fic, b3361
yeaH, b1784, gabD, b2661
yeaH, b1784, gabT, b2662
yeaH, b1784, katE, b1732
yeaH, b1784, mlrA, b2127
yeaH, b1784, otsA, b1896
yeaH, b1784, otsB, b1897
yeaH, b1784, sodC, b1646
yeaH, b1784, tam, b1519
yeaH, b1784, tktB, b2465
yeaH, b1784, wrbA, b1004
yeaH, b1784, yajO, b419
yeaH, b1784, ybhO, b789
yeaH, b1784, ybiI, b803
yeaH, b1784, ycaC, b897
yeaH, b1784, ycgB, b1188
yeaH, b1784, ydhS, b1668
yeaH, b1784, yeaG, b1783
yeaJ, b1786, ydcP, b1435
yeaK, b1787, kdsA, b1215
yeaK, b1787, manA, b1613
yeaK, b1787, pdxH, b1638
yeaK, b1787, ribC, b1662
yeaK, b1787, speG, b1584
yeaK, b1787, tehB, b1430
yeaK, b1787, tyrS, b1637
yeaK, b1787, yciI, b1251
yeaL, b1789, anmK, b1640
yeaL, b1789, wcaC, b2057
yeaN, b1791, setB, b2170
yeaO, b1792, clpA, b882
yeaO, b1792, pepT, b1127
yeaO, b1792, recQ, b3822
yeaO, b1792, uspE, b1333
yeaO, b1792, yceF, b1087
yeaP, b1794, cls, b1249
yeaP, b1794, cvrA, b1191
yeaP, b1794, cybB, b1418
yeaP, b1794, cysB, b1275
yeaP, b1794, prc, b1830
yeaP, b1794, rcsC, b2218
yeaP, b1794, ribC, b1662
yeaP, b1794, sppA, b1766
yeaP, b1794, ycdY, b1035
yeaQ, b1795, bfr, b3336
yeaQ, b1795, cfa, b1661
yeaQ, b1795, dps, b812
yeaQ, b1795, ecnB, b4411
yeaQ, b1795, elaB, b2266
yeaQ, b1795, erfK, b1990
yeaQ, b1795, fbaB, b2097
yeaQ, b1795, msyB, b1051
yeaQ, b1795, osmC, b1482
yeaQ, b1795, osmE, b1739
yeaQ, b1795, otsA, b1896
yeaQ, b1795, otsB, b1897
yeaQ, b1795, poxB, b871
yeaQ, b1795, psiF, b384
yeaQ, b1795, sra, b1480
yeaQ, b1795, talA, b2464
yeaQ, b1795, tktB, b2465
yeaQ, b1795, uspB, b3494
yeaQ, b1795, wrbA, b1004
yeaQ, b1795, yahO, b329
yeaQ, b1795, yaiA, b389
yeaQ, b1795, ybaY, b453
yeaQ, b1795, yccJ, b1003
yeaQ, b1795, ycgB, b1188
yeaQ, b1795, ydiZ, b1724
yeaQ, b1795, yeaG, b1783
yeaT, b1799, agp, b1002
yeaT, b1799, aldA, b1415
yeaT, b1799, cspD, b880
yeaT, b1799, cstA, b598
yeaT, b1799, dadA, b1189
yeaT, b1799, fadI, b2342
yeaT, b1799, fadJ, b2341
yeaT, b1799, fucR, b2805
yeaT, b1799, mtfA, b1976
yeaT, b1799, rimL, b1427
yeaT, b1799, yaiZ, b380
yeaT, b1799, ybdD, b4512
yeaT, b1799, ydbC, b1406
yeaW, b1802, abgA, b1338
yeaW, b1802, fadK, b1701
yeaW, b1802, ompG, b1319
yeaW, b1802, uidA, b1617
yeaW, b1802, uidB, b1616
yeaW, b1802, ycbV, b943
yeaW, b1802, ydaU, b1359
yeaW, b1802, ydcO, b1433
yeaW, b1802, ydiM, b1690
yeaW, b1802, ydiR, b1698
yeaW, b1802, ydiS, b1699
yeaX, b1803, fadK, b1701
yeaX, b1803, ompG, b1319
yeaX, b1803, ycbV, b943
yeaX, b1803, yeaW, b1802
yeaY, b1806, ychM, b1206
yeaZ, b1807, argS, b1876
yeaZ, b1807, dusC, b2140
yeaZ, b1807, ligA, b2411
yeaZ, b1807, lpxK, b915
yeaZ, b1807, mdoC, b1047
yeaZ, b1807, menE, b2260
yeaZ, b1807, nth, b1633
yeaZ, b1807, potA, b1126
yeaZ, b1807, potB, b1125
yeaZ, b1807, prmC, b1212
yeaZ, b1807, rnd, b1804
yeaZ, b1807, rsmF, b1835
yeaZ, b1807, rsxC, b1629
yeaZ, b1807, rsxE, b1632
yeaZ, b1807, rsxG, b1631
yeaZ, b1807, ybiT, b820
yeaZ, b1807, yccF, b961
yeaZ, b1807, yccW, b967
yeaZ, b1807, ychF, b1203
yeaZ, b1807, yciH, b1282
yeaZ, b1807, ydcP, b1435
yeaZ, b1807, yeaY, b1806
yebC, b1864, aspS, b1866
yebC, b1864, nudB, b1865
yebC, b1864, pdxB, b2320
yebF, b1847, dinD, b3645
yebF, b1847, dinF, b4044
yebF, b1847, dinI, b1061
yebF, b1847, intE, b1140
yebF, b1847, lexA, b4043
yebF, b1847, recA, b2699
yebF, b1847, recN, b2616
yebF, b1847, recX, b2698
yebF, b1847, sulA, b958
yebF, b1847, tisB, b4618
yebF, b1847, umuC, b1184
yebF, b1847, umuD, b1183
yebF, b1847, uvrB, b779
yebF, b1847, xisE, b1141
yebF, b1847, yafN, b232
yebF, b1847, yafO, b233
yebF, b1847, yafP, b234
yebF, b1847, ybhU, b4591
yebG, b1848, cho, b1741
yebG, b1848, dinB, b231
yebG, b1848, dinD, b3645
yebG, b1848, dinF, b4044
yebG, b1848, dinG, b799
yebG, b1848, dinI, b1061
yebG, b1848, exuR, b3094
yebG, b1848, intE, b1140
yebG, b1848, lexA, b4043
yebG, b1848, polB, b60
yebG, b1848, recA, b2699
yebG, b1848, recN, b2616
yebG, b1848, recX, b2698
yebG, b1848, ruvA, b1861
yebG, b1848, ssb, b4059
yebG, b1848, sulA, b958
yebG, b1848, tisB, b4618
yebG, b1848, torI, b4501
yebG, b1848, umuC, b1184
yebG, b1848, umuD, b1183
yebG, b1848, uvrA, b4058
yebG, b1848, uvrB, b779
yebG, b1848, xisE, b1141
yebG, b1848, yafN, b232
yebG, b1848, yafO, b233
yebG, b1848, yafP, b234
yebG, b1848, ybhU, b4591
yebG, b1848, ydcD, b1457
yebG, b1848, ydjM, b1728
yebG, b1848, yebF, b1847
yebK, b1853, aphA, b4055
yebK, b1853, dgsA, b1594
yebK, b1853, malX, b1621
yebK, b1853, mgsA, b963
yebK, b1853, mppA, b1329
yebK, b1853, murQ, b2428
yebK, b1853, nanA, b3225
yebK, b1853, nmpC, b553
yebK, b1853, nuoA, b2288
yebK, b1853, pmrD, b2259
yebK, b1853, rihA, b651
yebK, b1853, sbcB, b2011
yebK, b1853, ucpA, b2426
yebO, b1825, mgrB, b1826
yebQ, b1828, lhr, b1653
yebQ, b1828, maoC, b1387
yebQ, b1828, setB, b2170
yebQ, b1828, uidB, b1616
yebQ, b1828, wcaB, b2058
yebQ, b1828, wza, b2062
yebQ, b1828, ybbY, b513
yebQ, b1828, ydcO, b1433
yebQ, b1828, yddA, b1496
yebQ, b1828, ydhK, b1645
yebQ, b1828, yeaN, b1791
yebR, b1832, lrp, b889
yebR, b1832, ycgL, b1179
yebS, b1833, cls, b1249
yebS, b1833, rcsC, b2218
yebS, b1833, ycjZ, b1328
yebS, b1833, ydiK, b1688
yebT, b1834, mdoD, b1424
yebT, b1834, narU, b1469
yebT, b1834, yddW, b1491
yebT, b1834, ydiB, b1692
yebV, b1836, adhP, b1478
yebV, b1836, amyA, b1927
yebV, b1836, elaB, b2266
yebV, b1836, fbaB, b2097
yebV, b1836, gadC, b1492
yebV, b1836, mlrA, b2127
yebV, b1836, otsB, b1897
yebV, b1836, poxB, b871
yebV, b1836, rmf, b953
yebV, b1836, sodC, b1646
yebV, b1836, sra, b1480
yebV, b1836, tktB, b2465
yebV, b1836, ybaS, b485
yebV, b1836, ybaT, b486
yebV, b1836, ycgB, b1188
yebV, b1836, yeaG, b1783
yebV, b1836, yeaH, b1784
yebV, b1836, yeaQ, b1795
yebW, b1837, pgpB, b1278
yebW, b1837, relE, b1563
yebW, b1837, ybjQ, b866
yebY, b1839, cybB, b1418
yebY, b1839, kdsA, b1215
yebY, b1839, prc, b1830
yebY, b1839, queC, b444
yebY, b1839, ribC, b1662
yebY, b1839, ycgL, b1179
yebY, b1839, yciA, b1253
yebY, b1839, yeaP, b1794
yebZ, b1840, cybB, b1418
yebZ, b1840, yebY, b1839
yecA, b1908, cobU, b1993
yecA, b1908, dicA, b1570
yecA, b1908, ybdF, b579
yecA, b1908, ychN, b1219
yecA, b1908, ydhR, b1667
yecA, b1908, ydjA, b1765
yecC, b1917, dcyD, b1919
yecC, b1917, fliY, b1920
yecC, b1917, gdhA, b1761
yecC, b1917, gsiB, b830
yecC, b1917, ydiI, b1686
yecC, b1917, ydiJ, b1687
yecD, b1867, tehB, b1430
yecE, b1868, baeS, b2078
yecE, b1868, efeB, b1019
yecE, b1868, mdtQ, b2139
yecE, b1868, yddA, b1496
yecE, b1868, ydiB, b1692
yecE, b1868, yebT, b1834
yecH, b1906, dmsB, b895
yecH, b1906, pepT, b1127
yecH, b1906, uspE, b1333
yecH, b1906, ycbJ, b919
yecM, b1875, cutC, b1874
yecM, b1875, ribC, b1662
yecN, b1869, cmoA, b1870
yecN, b1869, holE, b1842
yecN, b1869, yciB, b1254
yecN, b1869, yebR, b1832
yecR, b1904, aer, b3072
yecR, b1904, cheA, b1888
yecR, b1904, cheB, b1883
yecR, b1904, cheR, b1884
yecR, b1904, cheW, b1887
yecR, b1904, cheY, b1882
yecR, b1904, cheZ, b1881
yecR, b1904, flgA, b1072
yecR, b1904, flgB, b1073
yecR, b1904, flgC, b1074
yecR, b1904, flgD, b1075
yecR, b1904, flgE, b1076
yecR, b1904, flgF, b1077
yecR, b1904, flgG, b1078
yecR, b1904, flgH, b1079
yecR, b1904, flgI, b1080
yecR, b1904, flgJ, b1081
yecR, b1904, flgK, b1082
yecR, b1904, flgL, b1083
yecR, b1904, flgM, b1071
yecR, b1904, flgN, b1070
yecR, b1904, flhA, b1879
yecR, b1904, flhB, b1880
yecR, b1904, flhC, b1891
yecR, b1904, flhD, b1892
yecR, b1904, flhE, b1878
yecR, b1904, fliA, b1922
yecR, b1904, fliC, b1923
yecR, b1904, fliD, b1924
yecR, b1904, fliE, b1937
yecR, b1904, fliF, b1938
yecR, b1904, fliG, b1939
yecR, b1904, fliH, b1940
yecR, b1904, fliI, b1941
yecR, b1904, fliJ, b1942
yecR, b1904, fliK, b1943
yecR, b1904, fliL, b1944
yecR, b1904, fliM, b1945
yecR, b1904, fliN, b1946
yecR, b1904, fliO, b1947
yecR, b1904, fliP, b1948
yecR, b1904, fliQ, b1949
yecR, b1904, fliR, b1950
yecR, b1904, fliS, b1925
yecR, b1904, fliT, b1926
yecR, b1904, fliZ, b1921
yecR, b1904, flxA, b1566
yecR, b1904, motA, b1890
yecR, b1904, motB, b1889
yecR, b1904, tap, b1885
yecR, b1904, tar, b1886
yecR, b1904, tsr, b4355
yecR, b1904, ves, b1742
yecR, b1904, ycgR, b1194
yecS, b1918, dcyD, b1919
yecS, b1918, fliY, b1920
yecS, b1918, ydiI, b1686
yecS, b1918, ydiJ, b1687
yecS, b1918, ydjN, b1729
yecS, b1918, yecC, b1917
yedA, b1959, clcB, b1592
yedA, b1959, vsr, b1960
yedA, b1959, yebQ, b1828
yedD, b1928, dicA, b1570
yedD, b1928, yecM, b1875
yedF, b1930, yedE, b1929
yedI, b1958, pgpB, b1278
yedI, b1958, rssB, b1235
yedL, b1932, amtB, b451
yedL, b1932, glnK, b450
yedL, b1932, nac, b1988
yedL, b1932, rutA, b1012
yedL, b1932, rutB, b1011
yedL, b1932, rutD, b1009
yedN, b4495, fliR, b1950
yedN, b4495, intG, b1936
yedN, b4495, rcsA, b1951
yedP, b1955, adhP, b1478
yedP, b1955, fic, b3361
yedP, b1955, osmB, b1283
yedP, b1955, otsB, b1897
yedP, b1955, sodC, b1646
yedP, b1955, tam, b1519
yedP, b1955, tktB, b2465
yedP, b1955, ybiI, b803
yedP, b1955, ycfH, b1100
yedP, b1955, ycgB, b1188
yedP, b1955, yciG, b1259
yedP, b1955, ydcK, b1428
yedP, b1955, ydeI, b1536
yedP, b1955, ydhS, b1668
yedP, b1955, yeaG, b1783
yedP, b1955, yeaH, b1784
yedP, b1955, yebV, b1836
yedQ, b1956, paaY, b1400
yedR, b1963, aphA, b4055
yedR, b1963, aspA, b4139
yedR, b1963, dctA, b3528
yedR, b1963, isrB, b4434
yedR, b1963, lamB, b4036
yedR, b1963, malE, b4034
yedR, b1963, malK, b4035
yedR, b1963, malT, b3418
yedR, b1963, mglB, b2150
yedR, b1963, mscS, b2924
yedR, b1963, pck, b3403
yedR, b1963, rbsB, b3751
yedR, b1963, rbsD, b3748
yedR, b1963, rbsR, b3753
yedR, b1963, rihA, b651
yedR, b1963, rihC, b30
yedR, b1963, tnaA, b3708
yedR, b1963, tnaC, b3707
yedR, b1963, treB, b4240
yedR, b1963, treC, b4239
yedR, b1963, yedJ, b1962
yedV, b1968, rhsD, b497
yedV, b1968, ybbC, b498
yedW, b1969, rhsD, b497
yedW, b1969, sdiA, b1916
yedW, b1969, ydcD, b1457
yedW, b1969, yedV, b1968
yedZ, b1972, yedX, b1970
yeeA, b2008, sbmC, b2009
yeeD, b2012, cbl, b1987
yeeD, b2012, cysA, b2422
yeeD, b2012, cysC, b2750
yeeD, b2012, cysD, b2752
yeeD, b2012, cysH, b2762
yeeD, b2012, cysI, b2763
yeeD, b2012, cysJ, b2764
yeeD, b2012, cysK, b2414
yeeD, b2012, cysM, b2421
yeeD, b2012, cysN, b2751
yeeD, b2012, cysP, b2425
yeeD, b2012, cysU, b2424
yeeD, b2012, cysW, b2423
yeeD, b2012, fliY, b1920
yeeD, b2012, gsiA, b829
yeeD, b2012, gsiB, b830
yeeD, b2012, gsiC, b831
yeeD, b2012, iaaA, b828
yeeD, b2012, nlpA, b3661
yeeD, b2012, yciW, b1287
yeeD, b2012, ydjN, b1729
yeeE, b2013, cbl, b1987
yeeE, b2013, cysA, b2422
yeeE, b2013, cysC, b2750
yeeE, b2013, cysD, b2752
yeeE, b2013, cysH, b2762
yeeE, b2013, cysI, b2763
yeeE, b2013, cysJ, b2764
yeeE, b2013, cysK, b2414
yeeE, b2013, cysM, b2421
yeeE, b2013, cysN, b2751
yeeE, b2013, cysP, b2425
yeeE, b2013, cysU, b2424
yeeE, b2013, cysW, b2423
yeeE, b2013, fliY, b1920
yeeE, b2013, gsiA, b829
yeeE, b2013, gsiB, b830
yeeE, b2013, gsiC, b831
yeeE, b2013, iaaA, b828
yeeE, b2013, nlpA, b3661
yeeE, b2013, yciW, b1287
yeeE, b2013, ydjN, b1729
yeeE, b2013, yeeD, b2012
yeeF, b2014, apt, b469
yeeF, b2014, argS, b1876
yeeF, b2014, chaA, b1216
yeeF, b2014, cld, b2027
yeeF, b2014, gsk, b477
yeeF, b2014, lysP, b2156
yeeF, b2014, mdoC, b1047
yeeF, b2014, pheP, b576
yeeF, b2014, pncA, b1768
yeeF, b2014, potA, b1126
yeeF, b2014, potB, b1125
yeeF, b2014, pyrF, b1281
yeeF, b2014, rluB, b1269
yeeF, b2014, rsxD, b1630
yeeF, b2014, rsxE, b1632
yeeF, b2014, rsxG, b1631
yeeF, b2014, uraA, b2497
yeeF, b2014, ybiT, b820
yeeF, b2014, ycaO, b905
yeeF, b2014, yccF, b961
yeeF, b2014, yccW, b967
yeeF, b2014, ydcP, b1435
yeeF, b2014, ydiY, b1722
yeeP, b1999, lhr, b1653
yeeR, b2001, flu, b2000
yeeS, b2002, hyfB, b2482
yeeS, b2002, hyfF, b2486
yeeS, b2002, wcaK, b2045
yeeS, b2002, ydiO, b1695
yeeT, b2003, yeeS, b2002
yeeU, b2004, hyfB, b2482
yeeU, b2004, yeeS, b2002
yeeU, b2004, yeeT, b2003
yeeV, b2005, yeeS, b2002
yeeV, b2005, yeeT, b2003
yeeV, b2005, yeeU, b2004
yeeW, b2006, cpsB, b2049
yeeW, b2006, quuQ, b1559
yeeW, b2006, ydeK, b1510
yeeW, b2006, ydhB, b1659
yeeZ, b2016, relB, b1564
yeeZ, b2016, relE, b1563
yeeZ, b2016, yafQ, b225
yeeZ, b2016, ybhL, b786
yeeZ, b2016, ydcY, b1446
yeeZ, b2016, ydhQ, b1664
yeeZ, b2016, yecA, b1908
yefM, b2017, chpS, b4224
yefM, b2017, dicA, b1570
yefM, b2017, dinJ, b226
yefM, b2017, mqsR, b3022
yefM, b2017, relB, b1564
yefM, b2017, relE, b1563
yefM, b2017, sohA, b3129
yefM, b2017, yeeZ, b2016
yegJ, b2071, ydeR, b1503
yegK, b2072, ompG, b1319
yegK, b2072, ydfN, b1547
yegK, b2072, ydiM, b1690
yegL, b2073, yegK, b2072
yegP, b2080, adhP, b1478
yegP, b2080, amyA, b1927
yegP, b2080, bfr, b3336
yegP, b2080, bolA, b435
yegP, b2080, dps, b812
yegP, b2080, ecnB, b4411
yegP, b2080, elaB, b2266
yegP, b2080, fbaB, b2097
yegP, b2080, fic, b3361
yegP, b2080, hchA, b1967
yegP, b2080, katE, b1732
yegP, b2080, mlrA, b2127
yegP, b2080, msyB, b1051
yegP, b2080, osmB, b1283
yegP, b2080, osmC, b1482
yegP, b2080, osmE, b1739
yegP, b2080, osmY, b4376
yegP, b2080, otsA, b1896
yegP, b2080, otsB, b1897
yegP, b2080, poxB, b871
yegP, b2080, psiF, b384
yegP, b2080, rmf, b953
yegP, b2080, sodC, b1646
yegP, b2080, sra, b1480
yegP, b2080, talA, b2464
yegP, b2080, tam, b1519
yegP, b2080, tktB, b2465
yegP, b2080, uspB, b3494
yegP, b2080, wrbA, b1004
yegP, b2080, yahK, b325
yegP, b2080, yahO, b329
yegP, b2080, yajO, b419
yegP, b2080, ybaY, b453
yegP, b2080, ybgS, b753
yegP, b2080, ybhO, b789
yegP, b2080, ybiI, b803
yegP, b2080, ycaC, b897
yegP, b2080, ycaP, b906
yegP, b2080, yccJ, b1003
yegP, b2080, ycgB, b1188
yegP, b2080, yciG, b1259
yegP, b2080, ydcK, b1428
yegP, b2080, ydeI, b1536
yegP, b2080, ydhS, b1668
yegP, b2080, ydiZ, b1724
yegP, b2080, yeaG, b1783
yegP, b2080, yeaH, b1784
yegP, b2080, yeaQ, b1795
yegP, b2080, yebV, b1836
yegP, b2080, yedP, b1955
yegQ, b2081, mnmA, b1133
yegQ, b2081, ybiT, b820
yegS, b2086, adhP, b1478
yegS, b2086, amyA, b1927
yegS, b2086, elaB, b2266
yegS, b2086, fbaB, b2097
yegS, b2086, fic, b3361
yegS, b2086, katE, b1732
yegS, b2086, mlrA, b2127
yegS, b2086, msyB, b1051
yegS, b2086, osmC, b1482
yegS, b2086, osmY, b4376
yegS, b2086, otsB, b1897
yegS, b2086, poxB, b871
yegS, b2086, psiF, b384
yegS, b2086, sra, b1480
yegS, b2086, talA, b2464
yegS, b2086, tam, b1519
yegS, b2086, tktB, b2465
yegS, b2086, ybaY, b453
yegS, b2086, ybjP, b865
yegS, b2086, ycaC, b897
yegS, b2086, ycaP, b906
yegS, b2086, ycgB, b1188
yegS, b2086, ydiZ, b1724
yegS, b2086, yeaG, b1783
yegS, b2086, yebV, b1836
yegS, b2086, yegP, b2080
yegT, b2098, arsB, b3502
yegT, b2098, setB, b2170
yegT, b2098, uidB, b1616
yegT, b2098, ycaM, b899
yegT, b2098, yddA, b1496
yegT, b2098, yecE, b1868
yegU, b2099, eutK, b2438
yegU, b2099, fcl, b2052
yegU, b2099, hcaB, b2541
yegU, b2099, mdtQ, b2139
yegU, b2099, nudG, b1759
yegU, b2099, wza, b2062
yegU, b2099, wzb, b2061
yegU, b2099, ybfM, b681
yegU, b2099, ybgQ, b718
yegU, b2099, ycjR, b1314
yegU, b2099, yecE, b1868
yegV, b2100, setB, b2170
yegV, b2100, yebQ, b1828
yegX, b2102, yegW, b2101
yegZ, b2083, yegR, b2085
yehB, b2109, yegJ, b2071
yehD, b2111, dmsA, b894
yehD, b2111, dmsB, b895
yehD, b2111, yehC, b2110
yehE, b2112, amyA, b1927
yehE, b2112, fbaB, b2097
yehE, b2112, katE, b1732
yehE, b2112, mcbR, b1450
yehE, b2112, mlrA, b2127
yehE, b2112, psiF, b384
yehE, b2112, sra, b1480
yehE, b2112, yahO, b329
yehE, b2112, ycaC, b897
yehE, b2112, yeaG, b1783
yehE, b2112, yeaQ, b1795
yehE, b2112, yebV, b1836
yehE, b2112, yegP, b2080
yehE, b2112, yegS, b2086
yehL, b2119, cpsB, b2049
yehL, b2119, hyfI, b2489
yehL, b2119, wcaJ, b2047
yehP, b2121, aaeB, b3240
yehP, b2121, abgA, b1338
yehP, b2121, alkA, b2068
yehP, b2121, clcB, b1592
yehP, b2121, cmtA, b2933
yehP, b2121, cpsB, b2049
yehP, b2121, cpsG, b2048
yehP, b2121, eutH, b2452
yehP, b2121, eutK, b2438
yehP, b2121, eutM, b2457
yehP, b2121, fcl, b2052
yehP, b2121, fsaA, b825
yehP, b2121, gmd, b2053
yehP, b2121, hycE, b2721
yehP, b2121, hyfI, b2489
yehP, b2121, hypF, b2712
yehP, b2121, mdtQ, b2139
yehP, b2121, norV, b2710
yehP, b2121, puuE, b1302
yehP, b2121, rhsC, b700
yehP, b2121, rihB, b2162
yehP, b2121, wcaI, b2050
yehP, b2121, wcaJ, b2047
yehP, b2121, yagA, b267
yehP, b2121, ybgQ, b718
yehP, b2121, ybiW, b823
yehP, b2121, ycbR, b939
yehP, b2121, ydiR, b1698
yehP, b2121, yegU, b2099
yehP, b2121, yehL, b2119
yehQ, b2122, hyfJ, b2490
yehT, b2125, cpdB, b4213
yehT, b2125, mglA, b2149
yehT, b2125, nanA, b3225
yehT, b2125, nanT, b3224
yehT, b2125, nmpC, b553
yehT, b2125, rihA, b651
yehT, b2125, yebK, b1853
yehU, b2126, aphA, b4055
yehU, b2126, bhsA, b1112
yehU, b2126, cpdB, b4213
yehU, b2126, dctA, b3528
yehU, b2126, dsdX, b2365
yehU, b2126, galS, b2151
yehU, b2126, isrB, b4434
yehU, b2126, mglA, b2149
yehU, b2126, nanA, b3225
yehU, b2126, nanE, b3223
yehU, b2126, nanT, b3224
yehU, b2126, nmpC, b553
yehU, b2126, rbsB, b3751
yehU, b2126, rihA, b651
yehU, b2126, rihC, b30
yehU, b2126, treB, b4240
yehU, b2126, treC, b4239
yehU, b2126, yebK, b1853
yehU, b2126, yehT, b2125
yehW, b2128, yagR, b284
yehX, b2129, mlrA, b2127
yehX, b2129, tktB, b2465
yehX, b2129, ybhO, b789
yehX, b2129, yehW, b2128
yehY, b2130, yagR, b284
yehY, b2130, yehW, b2128
yeiA, b2147, exbB, b3006
yeiA, b2147, exbD, b3005
yeiA, b2147, fucA, b2800
yeiA, b2147, fucO, b2799
yeiB, b2152, aroH, b1704
yeiB, b2152, purT, b1849
yeiB, b2152, thiD, b2103
yeiB, b2152, thiM, b2104
yeiG, b2154, amn, b1982
yeiG, b2154, cysK, b2414
yeiG, b2154, dld, b2133
yeiG, b2154, fliY, b1920
yeiG, b2154, gdhA, b1761
yeiG, b2154, gsiA, b829
yeiG, b2154, gsiB, b830
yeiG, b2154, icd, b1136
yeiG, b2154, trpA, b1260
yeiG, b2154, trpB, b1261
yeiG, b2154, ybiC, b801
yeiG, b2154, yciI, b1251
yeiG, b2154, ydiJ, b1687
yeiH, b2158, pdxY, b1636
yeiL, b2163, psuG, b2165
yeiP, b2171, pdxB, b2320
yeiP, b2171, potA, b1126
yeiP, b2171, potC, b1124
yeiP, b2171, pth, b1204
yeiP, b2171, pyrF, b1281
yeiP, b2171, tdk, b1238
yeiP, b2171, udk, b2066
yeiP, b2171, yccW, b967
yeiP, b2171, ychF, b1203
yeiR, b2173, efeB, b1019
yeiR, b2173, yecE, b1868
yeiS, b2145, deoR, b840
yeiS, b2145, sanA, b2144
yeiT, b2146, exbD, b3005
yeiT, b2146, frdA, b4154
yeiT, b2146, fucA, b2800
yeiT, b2146, fucO, b2799
yeiT, b2146, hybA, b2996
yeiT, b2146, hybB, b2995
yeiT, b2146, hybO, b2997
yeiT, b2146, tnaA, b3708
yeiT, b2146, tnaB, b3709
yeiT, b2146, tnaC, b3707
yeiT, b2146, ydcH, b1426
yeiT, b2146, yeiA, b2147
yeiW, b4502, renD, b542
yeiW, b4502, ryfC, b4608
yeiW, b4502, uhpB, b3668
yeiW, b4502, ychS, b1228
yejA, b2177, dld, b2133
yejB, b2178, yegH, b2063
yejE, b2179, yejA, b2177
yejG, b2181, sixA, b2340
yejK, b2186, argS, b1876
yejK, b2186, potA, b1126
yejK, b2186, pyrF, b1281
yejK, b2186, yceA, b1055
yejK, b2186, ychF, b1203
yejK, b2186, yeaZ, b1807
yejL, b2187, yajG, b434
yfaE, b2236, nrdA, b2234
yfaE, b2236, nrdB, b2235
yfaL, b2233, torA, b997
yfaL, b2233, ydeU, b1509
yfaP, b2225, fadK, b1701
yfaP, b2225, torA, b997
yfaP, b2225, wcaL, b2044
yfaP, b2225, yegK, b2072
yfaS, b4500, cpsG, b2048
yfaS, b4500, fadK, b1701
yfaS, b4500, torA, b997
yfaS, b4500, wcaL, b2044
yfaS, b4500, yfaP, b2225
yfaU, b2245, ompG, b1319
yfaV, b2246, setB, b2170
yfaV, b2246, uidB, b1616
yfaV, b2246, yeaN, b1791
yfaV, b2246, yeaW, b1802
yfaV, b2246, yebQ, b1828
yfaV, b2246, yegT, b2098
yfaV, b2246, yfaU, b2245
yfaX, b2248, alkA, b2068
yfaX, b2248, eutK, b2438
yfaX, b2248, hcr, b872
yfaX, b2248, lhr, b1653
yfaX, b2248, maoC, b1387
yfaX, b2248, mdtQ, b2139
yfaX, b2248, uidB, b1616
yfaX, b2248, wza, b2062
yfaX, b2248, ybgQ, b718
yfaX, b2248, ydcO, b1433
yfaX, b2248, yehP, b2121
yfaX, b2248, yfaV, b2246
yfaY, b2249, fsr, b479
yfaY, b2249, mdoD, b1424
yfaY, b2249, narQ, b2469
yfaY, b2249, nudK, b2467
yfaY, b2249, sfmD, b532
yfaY, b2249, ydiB, b1692
yfaY, b2249, yebT, b1834
yfaY, b2249, yecE, b1868
yfaZ, b2250, dusC, b2140
yfaZ, b2250, glgA, b3429
yfaZ, b2250, ydiY, b1722
yfbB, b2263, menB, b2262
yfbB, b2263, menC, b2261
yfbB, b2263, menD, b2264
yfbB, b2263, pta, b2297
yfbK, b2270, ascB, b2716
yfbK, b2270, cmtA, b2933
yfbK, b2270, cpsB, b2049
yfbK, b2270, rihB, b2162
yfbK, b2270, ssuB, b933
yfbK, b2270, stfR, b1372
yfbK, b2270, wcaI, b2050
yfbK, b2270, wcaJ, b2047
yfbK, b2270, ybcN, b547
yfbK, b2270, ycbR, b939
yfbK, b2270, yehP, b2121
yfbN, b2273, frc, b2374
yfbN, b2273, pinH, b2648
yfbN, b2273, ydaE, b4526
yfbN, b2273, yegJ, b2071
yfbP, b2275, yfbN, b2273
yfbP, b2275, yfbO, b2274
yfbQ, b2290, nfsB, b578
yfbS, b2292, dmsA, b894
yfbS, b2292, hcp, b873
yfbS, b2292, ycbJ, b919
yfbS, b2292, yccM, b992
yfbT, b2293, pdxK, b2418
yfbU, b2294, elaA, b2267
yfbU, b2294, gcvR, b2479
yfbU, b2294, nadE, b1740
yfbU, b2294, ribC, b1662
yfbU, b2294, rimJ, b1066
yfbU, b2294, yceH, b1067
yfbU, b2294, yeeX, b2007
yfbU, b2294, yfbT, b2293
yfbV, b2295, dinJ, b226
yfbV, b2295, mqsR, b3022
yfbV, b2295, relB, b1564
yfbV, b2295, relE, b1563
yfbV, b2295, yejG, b2181
yfcA, b2327, yfbQ, b2290
yfcC, b2298, hyfF, b2486
yfcE, b2300, ogrK, b2082
yfcE, b2300, yfcD, b2299
yfcF, b2301, narU, b1469
yfcG, b2302, blc, b4149
yfcG, b2302, dkgA, b3012
yfcG, b2302, dps, b812
yfcG, b2302, elaB, b2266
yfcG, b2302, fic, b3361
yfcG, b2302, ldcC, b186
yfcG, b2302, mlrA, b2127
yfcG, b2302, msyB, b1051
yfcG, b2302, osmY, b4376
yfcG, b2302, otsB, b1897
yfcG, b2302, poxB, b871
yfcG, b2302, psiF, b384
yfcG, b2302, sodC, b1646
yfcG, b2302, talA, b2464
yfcG, b2302, tam, b1519
yfcG, b2302, tktB, b2465
yfcG, b2302, uspB, b3494
yfcG, b2302, ybjP, b865
yfcG, b2302, ycaP, b906
yfcG, b2302, ycgB, b1188
yfcG, b2302, yeaG, b1783
yfcG, b2302, yebV, b1836
yfcG, b2302, yegP, b2080
yfcG, b2302, yegS, b2086
yfcH, b2304, nlpC, b1708
yfcH, b2304, ycgM, b1180
yfcH, b2304, ydcA, b1419
yfcI, b2305, rem, b1561
yfcJ, b2322, yehL, b2119
yfcL, b2325, nth, b1633
yfcL, b2325, pncA, b1768
yfcL, b2325, rnb, b1286
yfcL, b2325, rsxE, b1632
yfcL, b2325, yfcA, b2327
yfcM, b2326, mepA, b2328
yfcM, b2326, xseA, b2509
yfcM, b2326, yfcA, b2327
yfcM, b2326, yfcL, b2325
yfcN, b2331, agaR, b3131
yfcO, b2332, rnlA, b2630
yfcO, b2332, thrL, b1
yfcO, b2332, yagB, b266
yfcO, b2332, yfbV, b2295
yfcS, b2336, hyfA, b2481
yfcS, b2336, yfcP, b2333
yfcZ, b2343, dmsA, b894
yfcZ, b2343, frdB, b4153
yfcZ, b2343, hypA, b2726
yfcZ, b2343, narG, b1224
yfcZ, b2343, pflA, b902
yfcZ, b2343, ydfZ, b1541
yfdC, b2347, yeaH, b1784
yfdE, b2371, oxc, b2373
yfdG, b2350, dacA, b632
yfdH, b2351, dacA, b632
yfdH, b2351, rfaL, b3622
yfdH, b2351, yfdG, b2350
yfdI, b2352, dacA, b632
yfdI, b2352, purB, b1131
yfdI, b2352, rfaL, b3622
yfdI, b2352, yfdG, b2350
yfdI, b2352, yfdH, b2351
yfdK, b2354, yegJ, b2071
yfdM, b2356, cmtA, b2933
yfdM, b2356, pinE, b1158
yfdM, b2356, ycbR, b939
yfdM, b2356, ycbS, b940
yfdN, b2357, aegA, b2468
yfdN, b2357, alkA, b2068
yfdN, b2357, eutK, b2438
yfdN, b2357, fdrA, b518
yfdN, b2357, maoC, b1387
yfdN, b2357, mdtQ, b2139
yfdN, b2357, wcaJ, b2047
yfdN, b2357, wza, b2062
yfdN, b2357, wzb, b2061
yfdN, b2357, ybgQ, b718
yfdN, b2357, yehP, b2121
yfdN, b2357, yfaX, b2248
yfdO, b2358, aaaD, b4634
yfdO, b2358, aegA, b2468
yfdO, b2358, maoC, b1387
yfdO, b2358, wcaI, b2050
yfdO, b2358, wcaJ, b2047
yfdO, b2358, wzb, b2061
yfdO, b2358, xapA, b2407
yfdO, b2358, ybgQ, b718
yfdO, b2358, yfbK, b2270
yfdO, b2358, yfdN, b2357
yfdS, b2362, pinE, b1158
yfdS, b2362, ydaT, b1358
yfdS, b2362, yfbK, b2270
yfdS, b2362, yfdM, b2356
yfdS, b2362, yfdN, b2357
yfdS, b2362, yfdO, b2358
yfdS, b2362, yfdP, b2359
yfdS, b2362, yfdR, b2361
yfdT, b2363, yfdS, b2362
yfdV, b2372, wcaJ, b2047
yfdV, b2372, ydiR, b1698
yfdV, b2372, yfbK, b2270
yfdX, b2375, frc, b2374
yfdX, b2375, ydeR, b1503
yfdY, b2377, bssS, b1060
yfdY, b2377, flgF, b1077
yfdY, b2377, flgG, b1078
yfdY, b2377, flgH, b1079
yfdY, b2377, flgJ, b1081
yfdY, b2377, fliE, b1937
yfdY, b2377, fliF, b1938
yfdY, b2377, fliG, b1939
yfdY, b2377, fliH, b1940
yfdY, b2377, fliJ, b1942
yfdY, b2377, fliM, b1945
yfdY, b2377, fliP, b1948
yfdY, b2377, smg, b3284
yfdY, b2377, uspD, b3923
yfdY, b2377, uspG, b607
yfdY, b2377, yacL, b119
yfdZ, b2379, elaA, b2267
yfdZ, b2379, mpaA, b1326
yfdZ, b2379, nlpC, b1708
yfdZ, b2379, yceH, b1067
yfdZ, b2379, yceM, b1068
yfeA, b2395, ydcP, b1435
yfeA, b2395, yeaJ, b1786
yfeC, b2398, aspA, b4139
yfeC, b2398, fruR, b80
yfeC, b2398, ftnB, b1902
yfeC, b2398, melR, b4118
yfeC, b2398, mgsA, b963
yfeC, b2398, pspE, b1308
yfeC, b2398, ucpA, b2426
yfeC, b2398, yadI, b129
yfeC, b2398, yaiZ, b380
yfeD, b2399, aphA, b4055
yfeD, b2399, atoS, b2219
yfeD, b2399, ftnB, b1902
yfeD, b2399, fucR, b2805
yfeD, b2399, melR, b4118
yfeD, b2399, mgsA, b963
yfeD, b2399, pspE, b1308
yfeD, b2399, tdcA, b3118
yfeD, b2399, ucpA, b2426
yfeD, b2399, yaiZ, b380
yfeD, b2399, ydeN, b1498
yfeD, b2399, yfeC, b2398
yfeK, b2419, cobS, b1992
yfeK, b2419, cobU, b1993
yfeK, b2419, dacD, b2010
yfeR, b2409, cmtA, b2933
yfeR, b2409, cpsB, b2049
yfeR, b2409, cpsG, b2048
yfeR, b2409, peaD, b4508
yfeR, b2409, ycbS, b940
yfeR, b2409, ydbD, b1407
yfeR, b2409, ydeU, b1509
yfeR, b2409, ydiR, b1698
yfeR, b2409, yfaL, b2233
yfeS, b2420, galR, b2837
yfeS, b2420, yfaE, b2236
yfeS, b2420, yfeK, b2419
yfeT, b2427, yajR, b427
yfeW, b2430, psuG, b2165
yfeZ, b2433, cobS, b1992
yfeZ, b2433, ybdJ, b580
yfeZ, b2433, ydhI, b1643
yffB, b2471, dapE, b2472
yffB, b2471, hns, b1237
yffB, b2471, sdiA, b1916
yffL, b2443, intZ, b2442
yffM, b2444, yffL, b2443
yffN, b2445, intZ, b2442
yffN, b2445, yffL, b2443
yffN, b2445, yffM, b2444
yffO, b2446, yffL, b2443
yffO, b2446, yffM, b2444
yffO, b2446, yffN, b2445
yffP, b2447, yffL, b2443
yffP, b2447, yffM, b2444
yffP, b2447, yffN, b2445
yffP, b2447, yffO, b2446
yffQ, b2448, eutC, b2440
yffQ, b2448, intZ, b2442
yffQ, b2448, yffL, b2443
yffQ, b2448, yffM, b2444
yffQ, b2448, yffN, b2445
yffQ, b2448, yffO, b2446
yffQ, b2448, yffP, b2447
yffR, b2449, intZ, b2442
yffR, b2449, yffL, b2443
yffR, b2449, yffN, b2445
yffR, b2449, yffO, b2446
yffR, b2449, yffP, b2447
yffR, b2449, yffQ, b2448
yffS, b2450, eutC, b2440
yffS, b2450, intZ, b2442
yffS, b2450, yffL, b2443
yffS, b2450, yffN, b2445
yffS, b2450, yffO, b2446
yffS, b2450, yffQ, b2448
yffS, b2450, yffR, b2449
yfgC, b2494, ybgK, b712
yfgH, b2505, pphB, b2734
yfgJ, b2510, insM, b4561
yfgM, b2513, hisS, b2514
yfgO, b2493, mdtI, b1599
yfgO, b2493, yegW, b2101
yfhH, b2561, ulaR, b4191
yfhH, b2561, yfeS, b2420
yfhL, b2562, cspF, b1558
yfhL, b2562, tadA, b2559
yfhM, b2520, galR, b2837
yfhR, b2534, ttdT, b3063
yfiC, b2575, mltF, b2558
yfiC, b2575, yadS, b157
yfiD, b2579, ansB, b2957
yfiD, b2579, dmsA, b894
yfiD, b2579, dmsB, b895
yfiD, b2579, frdA, b4154
yfiD, b2579, frdB, b4153
yfiD, b2579, hypA, b2726
yfiD, b2579, hypB, b2727
yfiD, b2579, hypC, b2728
yfiD, b2579, napF, b2208
yfiD, b2579, narG, b1224
yfiD, b2579, narH, b1225
yfiD, b2579, narK, b1223
yfiD, b2579, nikA, b3476
yfiD, b2579, nirB, b3365
yfiD, b2579, ompW, b1256
yfiD, b2579, ydfZ, b1541
yfiD, b2579, yfcZ, b2343
yfiF, b2581, dusC, b2140
yfiH, b2593, ligA, b2411
yfiH, b2593, pqiA, b950
yfiH, b2593, uup, b949
yfiL, b2602, fic, b3361
yfiN, b2604, barA, b2786
yfiN, b2604, evgA, b2369
yfiN, b2604, yfiB, b2605
yfiP, b2583, flk, b2321
yfiQ, b2584, agp, b1002
yfiQ, b2584, csiE, b2535
yfiQ, b2584, mtfA, b1976
yfiQ, b2584, sseA, b2521
yfiQ, b2584, uspF, b1376
yfiQ, b2584, yajO, b419
yfiQ, b2584, ybeL, b643
yfiQ, b2584, ydhF, b1647
yfiQ, b2584, yeaT, b1799
yfiR, b2603, cspB, b1557
yfiR, b2603, cspG, b990
yfiR, b2603, lpxP, b2378
yfiR, b2603, yebG, b1848
yfiR, b2603, yfiN, b2604
yfjG, b2619, yfjF, b2618
yfjH, b2623, ycgH, b4491
yfjL, b2628, intA, b2622
yfjL, b2628, yfjK, b2627
yfjM, b2629, yfdK, b2354
yfjM, b2629, yfjJ, b2626
yfjO, b2631, rnlA, b2630
yfjO, b2631, rrlA, b3854
yfjO, b2631, yfcO, b2332
yfjR, b2634, eutE, b2455
yfjR, b2634, frlA, b3370
yfjR, b2634, hyfB, b2482
yfjR, b2634, ybgQ, b718
yfjR, b2634, yeeS, b2002
yfjT, b2637, yfjS, b2636
yfjY, b2644, yfjX, b2643
yfjZ, b2645, pbl, b2854
ygaC, b2671, osmB, b1283
ygaF, b2660, aceA, b4015
ygaF, b2660, aceB, b4014
ygaF, b2660, acs, b4069
ygaF, b2660, adhP, b1478
ygaF, b2660, aldB, b3588
ygaF, b2660, astA, b1747
ygaF, b2660, astB, b1745
ygaF, b2660, astC, b1748
ygaF, b2660, astD, b1746
ygaF, b2660, blc, b4149
ygaF, b2660, csiD, b2659
ygaF, b2660, dkgA, b3012
ygaF, b2660, dps, b812
ygaF, b2660, elaB, b2266
ygaF, b2660, fbaB, b2097
ygaF, b2660, fic, b3361
ygaF, b2660, gabD, b2661
ygaF, b2660, gabP, b2663
ygaF, b2660, gabT, b2662
ygaF, b2660, glcF, b4467
ygaF, b2660, katE, b1732
ygaF, b2660, msyB, b1051
ygaF, b2660, osmY, b4376
ygaF, b2660, otsB, b1897
ygaF, b2660, poxB, b871
ygaF, b2660, sodC, b1646
ygaF, b2660, sra, b1480
ygaF, b2660, sufB, b1683
ygaF, b2660, talA, b2464
ygaF, b2660, tam, b1519
ygaF, b2660, tktB, b2465
ygaF, b2660, ugpE, b3451
ygaF, b2660, ybaY, b453
ygaF, b2660, ybgA, b707
ygaF, b2660, ybgS, b753
ygaF, b2660, ybjP, b865
ygaF, b2660, ycaC, b897
ygaF, b2660, ycgB, b1188
ygaF, b2660, ydcS, b1440
ygaF, b2660, yeaG, b1783
ygaF, b2660, yegP, b2080
ygaF, b2660, yegS, b2086
ygaF, b2660, yfcG, b2302
ygaM, b2672, bfr, b3336
ygaM, b2672, blc, b4149
ygaM, b2672, dkgA, b3012
ygaM, b2672, dps, b812
ygaM, b2672, ecnB, b4411
ygaM, b2672, elaB, b2266
ygaM, b2672, fbaB, b2097
ygaM, b2672, fic, b3361
ygaM, b2672, gabD, b2661
ygaM, b2672, gadA, b3517
ygaM, b2672, gadB, b1493
ygaM, b2672, gadX, b3516
ygaM, b2672, glgS, b3049
ygaM, b2672, hdeA, b3510
ygaM, b2672, hdeB, b3509
ygaM, b2672, katE, b1732
ygaM, b2672, ldcC, b186
ygaM, b2672, msyB, b1051
ygaM, b2672, osmC, b1482
ygaM, b2672, osmE, b1739
ygaM, b2672, osmY, b4376
ygaM, b2672, otsA, b1896
ygaM, b2672, otsB, b1897
ygaM, b2672, poxB, b871
ygaM, b2672, psiF, b384
ygaM, b2672, qor, b4051
ygaM, b2672, sodC, b1646
ygaM, b2672, sra, b1480
ygaM, b2672, talA, b2464
ygaM, b2672, tktB, b2465
ygaM, b2672, uspB, b3494
ygaM, b2672, wrbA, b1004
ygaM, b2672, yahK, b325
ygaM, b2672, yahO, b329
ygaM, b2672, yaiA, b389
ygaM, b2672, ybaY, b453
ygaM, b2672, ybeL, b643
ygaM, b2672, ybgA, b707
ygaM, b2672, ybjP, b865
ygaM, b2672, ycaC, b897
ygaM, b2672, ycaP, b906
ygaM, b2672, yccJ, b1003
ygaM, b2672, ycgB, b1188
ygaM, b2672, ydiZ, b1724
ygaM, b2672, yeaG, b1783
ygaM, b2672, yeaQ, b1795
ygaM, b2672, yebV, b1836
ygaM, b2672, yegP, b2080
ygaM, b2672, yegS, b2086
ygaM, b2672, yfcG, b2302
ygaM, b2672, ygaF, b2660
ygaQ, b4462, ompL, b3875
ygaQ, b4462, yfjI, b2625
ygaU, b2665, bfr, b3336
ygaU, b2665, blc, b4149
ygaU, b2665, dkgA, b3012
ygaU, b2665, dps, b812
ygaU, b2665, ecnB, b4411
ygaU, b2665, elaB, b2266
ygaU, b2665, fbaB, b2097
ygaU, b2665, fic, b3361
ygaU, b2665, gadB, b1493
ygaU, b2665, glgS, b3049
ygaU, b2665, grxB, b1064
ygaU, b2665, hchA, b1967
ygaU, b2665, ldcC, b186
ygaU, b2665, msyB, b1051
ygaU, b2665, osmB, b1283
ygaU, b2665, osmC, b1482
ygaU, b2665, osmE, b1739
ygaU, b2665, osmY, b4376
ygaU, b2665, otsA, b1896
ygaU, b2665, otsB, b1897
ygaU, b2665, poxB, b871
ygaU, b2665, psiF, b384
ygaU, b2665, qor, b4051
ygaU, b2665, rpoS, b2741
ygaU, b2665, sbmC, b2009
ygaU, b2665, sodC, b1646
ygaU, b2665, sra, b1480
ygaU, b2665, talA, b2464
ygaU, b2665, tktB, b2465
ygaU, b2665, uspB, b3494
ygaU, b2665, wrbA, b1004
ygaU, b2665, yahK, b325
ygaU, b2665, yahO, b329
ygaU, b2665, yaiA, b389
ygaU, b2665, yajO, b419
ygaU, b2665, ybaY, b453
ygaU, b2665, ybeL, b643
ygaU, b2665, ybgA, b707
ygaU, b2665, ybjP, b865
ygaU, b2665, ycaC, b897
ygaU, b2665, ycaP, b906
ygaU, b2665, yccJ, b1003
ygaU, b2665, ycgB, b1188
ygaU, b2665, ydiZ, b1724
ygaU, b2665, yeaG, b1783
ygaU, b2665, yeaQ, b1795
ygaU, b2665, yegP, b2080
ygaU, b2665, yegS, b2086
ygaU, b2665, yfcG, b2302
ygaU, b2665, ygaF, b2660
ygaU, b2665, ygaM, b2672
ygaV, b2667, ygaP, b2668
ygaY, b2681, proW, b2678
ygaZ, b2682, rfe, b3784
ygaZ, b2682, ygaH, b2683
ygbA, b2732, hmp, b2552
ygbE, b2749, cysC, b2750
ygbE, b2749, cysK, b2414
ygbE, b2749, cysN, b2751
ygbE, b2749, cysP, b2425
ygbE, b2749, cysU, b2424
ygbE, b2749, yeeD, b2012
ygbE, b2749, yeeE, b2013
ygbK, b2737, ygbJ, b2736
ygbL, b2738, ygbJ, b2736
ygbL, b2738, ygbK, b2737
ygbM, b2739, ygbJ, b2736
ygbM, b2739, ygbK, b2737
ygbM, b2739, ygbL, b2738
ygbN, b2740, aegA, b2468
ygbN, b2740, feaB, b1385
ygbN, b2740, maoC, b1387
ygbN, b2740, quuD, b551
ygbN, b2740, yahC, b317
ygbN, b2740, yfaU, b2245
ygbN, b2740, yfdN, b2357
ygbT, b2755, allC, b516
ygbT, b2755, ygbF, b2754
ygcE, b2776, caiC, b37
ygcE, b2776, cmtA, b2933
ygcE, b2776, frwC, b3949
ygcE, b2776, peaD, b4508
ygcE, b2776, renD, b542
ygcE, b2776, ycbR, b939
ygcE, b2776, ycbS, b940
ygcE, b2776, yfdM, b2356
ygcE, b2776, yfdS, b2362
ygcH, b2756, allC, b516
ygcH, b2756, ygbF, b2754
ygcH, b2756, ygbT, b2755
ygcI, b2757, allC, b516
ygcI, b2757, ygbF, b2754
ygcI, b2757, ygbT, b2755
ygcI, b2757, ygcH, b2756
ygcJ, b2758, ygcI, b2757
ygcK, b2759, rhsD, b497
ygcK, b2759, ybcM, b546
ygcK, b2759, ygcH, b2756
ygcK, b2759, ygcI, b2757
ygcK, b2759, ygcJ, b2758
ygcL, b2760, ygcJ, b2758
ygcL, b2760, ygcK, b2759
ygcN, b2766, agaC, b3139
ygcN, b2766, ccmA, b2201
ygcN, b2766, ccmB, b2200
ygcN, b2766, fucI, b2802
ygcN, b2766, murP, b2429
ygcN, b2766, rihC, b30
ygcO, b2767, agaC, b3139
ygcO, b2767, agaD, b3140
ygcO, b2767, fhlA, b2731
ygcO, b2767, fucI, b2802
ygcO, b2767, fucP, b2801
ygcO, b2767, ygcN, b2766
ygcP, b2768, arsB, b3502
ygcP, b2768, narQ, b2469
ygcP, b2768, ybiA, b798
ygcP, b2768, ygcN, b2766
ygcP, b2768, ygcO, b2767
ygcQ, b2769, aegA, b2468
ygcQ, b2769, frwC, b3949
ygcQ, b2769, phnD, b4105
ygcQ, b2769, ygbN, b2740
ygcR, b2770, aegA, b2468
ygcR, b2770, eaeH, b297
ygcR, b2770, ygcQ, b2769
ygcS, b2771, aegA, b2468
ygcS, b2771, yahC, b317
ygcS, b2771, yebQ, b1828
ygcS, b2771, ygbN, b2740
ygcS, b2771, ygcQ, b2769
ygcU, b4463, acrE, b3265
ygcU, b4463, hyfB, b2482
ygcU, b4463, wzb, b2061
ygcU, b4463, ygcR, b2770
ygdD, b2807, gcvA, b2808
ygdD, b2807, yfeZ, b2433
ygdE, b2806, yfiF, b2581
ygdH, b2795, dcuA, b4138
ygdH, b2795, fruR, b80
ygdH, b2795, gcvP, b2903
ygdH, b2795, glgX, b3431
ygdH, b2795, malT, b3418
ygdH, b2795, nadK, b2615
ygdH, b2795, pck, b3403
ygdH, b2795, yfeD, b2399
ygdI, b2809, dps, b812
ygdI, b2809, elaB, b2266
ygdI, b2809, msyB, b1051
ygdI, b2809, osmE, b1739
ygdI, b2809, osmY, b4376
ygdI, b2809, otsB, b1897
ygdI, b2809, poxB, b871
ygdI, b2809, sra, b1480
ygdI, b2809, talA, b2464
ygdI, b2809, tktB, b2465
ygdI, b2809, ybgS, b753
ygdI, b2809, ydiZ, b1724
ygdI, b2809, yeaG, b1783
ygdI, b2809, yebV, b1836
ygdI, b2809, yegP, b2080
ygdI, b2809, yfcG, b2302
ygdI, b2809, ygaF, b2660
ygdI, b2809, ygaM, b2672
ygdI, b2809, ygaU, b2665
ygdL, b2812, dusC, b2140
ygdL, b2812, rluB, b1269
ygdL, b2812, yfaZ, b2250
ygdL, b2812, yfiF, b2581
ygdT, b4610, barA, b2786
ygdT, b4610, bglB, b3721
ygdT, b4610, insH, b1370
ygdT, b4610, leuU, b3174
ygdT, b4610, mokC, b18
ygdT, b4610, narQ, b2469
ygdT, b4610, pbl, b2854
ygdT, b4610, setC, b3659
ygdT, b4610, ulaR, b4191
ygdT, b4610, yaaY, b24
ygdT, b4610, ybfI, b4636
ygdT, b4610, yfaY, b2249
ygeA, b2840, araA, b62
ygeA, b2840, araB, b63
ygeA, b2840, araC, b64
ygeA, b2840, araD, b61
ygeA, b2840, araE, b2841
ygeA, b2840, araF, b1901
ygeA, b2840, araG, b1900
ygeA, b2840, araH, b4460
ygeA, b2840, araJ, b396
ygeA, b2840, dinF, b4044
ygeA, b2840, galE, b759
ygeA, b2840, galP, b2943
ygeA, b2840, galT, b758
ygeF, b2850, pbl, b2854
ygeF, b2850, tdcR, b3119
ygeF, b2850, ygaQ, b4462
ygeG, b2851, ompL, b3875
ygeG, b2851, pbl, b2854
ygeG, b2851, yfjI, b2625
ygeG, b2851, ygaQ, b4462
ygeG, b2851, ygeF, b2850
ygeH, b2852, bglB, b3721
ygeH, b2852, pbl, b2854
ygeH, b2852, tdcR, b3119
ygeH, b2852, ygaQ, b4462
ygeH, b2852, ygeF, b2850
ygeH, b2852, ygeG, b2851
ygeI, b2853, ygaQ, b4462
ygeI, b2853, ygeF, b2850
ygeI, b2853, ygeG, b2851
ygeI, b2853, ygeH, b2852
ygeK, b2856, gspA, b3323
ygeK, b2856, pbl, b2854
ygeK, b2856, pinH, b2648
ygeK, b2856, ybfI, b4636
ygeK, b2856, yfbN, b2273
ygeK, b2856, ygeG, b2851
ygeK, b2856, ygeH, b2852
ygeN, b2858, frc, b2374
ygeN, b2858, gspA, b3323
ygeN, b2858, pbl, b2854
ygeN, b2858, pinH, b2648
ygeN, b2858, setC, b3659
ygeN, b2858, yfbN, b2273
ygeN, b2858, ygeF, b2850
ygeN, b2858, ygeG, b2851
ygeN, b2858, ygeH, b2852
ygeN, b2858, ygeK, b2856
ygeO, b2859, pinH, b2648
ygeO, b2859, ycdT, b1025
ygeO, b2859, ygeN, b2858
ygeQ, b2863, intB, b4271
ygeQ, b2863, yahA, b315
ygeQ, b2863, ydjM, b1728
ygeQ, b2863, ygeO, b2859
ygeV, b2869, agp, b1002
ygeV, b2869, atoS, b2219
ygeV, b2869, csiE, b2535
ygeV, b2869, fucA, b2800
ygeV, b2869, mtfA, b1976
ygeV, b2869, raiA, b2597
ygeV, b2869, tnaB, b3709
ygeV, b2869, tnaC, b3707
ygeV, b2869, ydcH, b1426
ygeV, b2869, yeiA, b2147
ygeV, b2869, yeiT, b2146
ygeV, b2869, yfeD, b2399
ygeV, b2869, yfiQ, b2584
ygeW, b2870, hyuA, b2873
ygeW, b2870, ssnA, b2879
ygeW, b2870, xdhA, b2866
ygeW, b2870, xdhB, b2867
ygeW, b2870, xdhC, b2868
ygeX, b2871, hyuA, b2873
ygeX, b2871, ssnA, b2879
ygeX, b2871, xdhA, b2866
ygeX, b2871, xdhB, b2867
ygeX, b2871, xdhC, b2868
ygeX, b2871, xdhD, b2881
ygeX, b2871, ygeW, b2870
ygeY, b2872, hyuA, b2873
ygeY, b2872, ssnA, b2879
ygeY, b2872, xdhA, b2866
ygeY, b2872, xdhB, b2867
ygeY, b2872, xdhC, b2868
ygeY, b2872, xdhD, b2881
ygeY, b2872, ygeW, b2870
ygeY, b2872, ygeX, b2871
ygfB, b2909, pepP, b2908
ygfB, b2909, rfaD, b3619
ygfB, b2909, ribD, b414
ygfF, b2902, fcl, b2052
ygfF, b2902, kbaZ, b3132
ygfJ, b2877, agp, b1002
ygfJ, b2877, melR, b4118
ygfJ, b2877, ygeV, b2869
ygfK, b2878, hyuA, b2873
ygfK, b2878, ssnA, b2879
ygfK, b2878, xdhB, b2867
ygfK, b2878, xdhC, b2868
ygfK, b2878, xdhD, b2881
ygfK, b2878, ygeW, b2870
ygfK, b2878, ygeX, b2871
ygfK, b2878, ygeY, b2872
ygfM, b2880, hyuA, b2873
ygfM, b2880, ssnA, b2879
ygfM, b2880, xdhA, b2866
ygfM, b2880, xdhB, b2867
ygfM, b2880, xdhC, b2868
ygfM, b2880, xdhD, b2881
ygfM, b2880, ygeW, b2870
ygfM, b2880, ygeX, b2871
ygfM, b2880, ygeY, b2872
ygfM, b2880, ygfK, b2878
ygfO, b2882, ssnA, b2879
ygfO, b2882, xdhD, b2881
ygfO, b2882, ygeY, b2872
ygfO, b2882, ygfM, b2880
ygfY, b2897, ygfX, b2896
yggD, b2929, dsbC, b2893
yggD, b2929, kdsD, b3197
yggD, b2929, yggC, b2928
yggE, b2922, msrA, b4219
yggE, b2922, osmE, b1739
yggE, b2922, ybjP, b865
yggF, b2930, cmtA, b2933
yggF, b2930, cpsB, b2049
yggF, b2930, cpsG, b2048
yggF, b2930, frwD, b3953
yggF, b2930, hypF, b2712
yggF, b2930, peaD, b4508
yggF, b2930, wcaJ, b2047
yggF, b2930, ycbR, b939
yggF, b2930, yehP, b2121
yggF, b2930, yfdM, b2356
yggF, b2930, yfeR, b2409
yggF, b2930, ygcE, b2776
yggG, b2936, sseA, b2521
yggG, b2936, yacL, b119
yggI, b2944, rfaH, b3842
yggI, b2944, tatD, b4483
yggN, b2958, obgE, b3183
yggP, b4465, ppdB, b2825
yggR, b2950, aaeB, b3240
yggR, b2950, cpsB, b2049
yggR, b2950, cpsG, b2048
yggR, b2950, eutM, b2457
yggR, b2950, fcl, b2052
yggR, b2950, fdrA, b518
yggR, b2950, frwD, b3953
yggR, b2950, glxK, b514
yggR, b2950, hofQ, b3391
yggR, b2950, hycE, b2721
yggR, b2950, hycH, b2718
yggR, b2950, hyfI, b2489
yggR, b2950, hypF, b2712
yggR, b2950, lafU, b230
yggR, b2950, lysR, b2839
yggR, b2950, mdtQ, b2139
yggR, b2950, phnM, b4095
yggR, b2950, ppdA, b2826
yggR, b2950, rhsC, b700
yggR, b2950, rihB, b2162
yggR, b2950, wcaI, b2050
yggR, b2950, wcaJ, b2047
yggR, b2950, yagA, b267
yggR, b2950, ybgQ, b718
yggR, b2950, yehL, b2119
yggR, b2950, yehP, b2121
yggR, b2950, yggF, b2930
yggT, b2952, yggS, b2951
yggU, b2953, prfB, b2891
yggU, b2953, rdgB, b2954
yggU, b2953, yggS, b2951
yggU, b2953, yggT, b2952
yggW, b2955, mreD, b3249
yggW, b2955, rffD, b3787
yghA, b3003, msyB, b1051
yghA, b3003, otsB, b1897
yghA, b3003, sodC, b1646
yghA, b3003, talA, b2464
yghA, b3003, tam, b1519
yghA, b3003, tktB, b2465
yghA, b3003, ybgS, b753
yghA, b3003, yciF, b1258
yghA, b3003, yciG, b1259
yghA, b3003, yedP, b1955
yghA, b3003, ygaU, b2665
yghB, b3009, uidR, b1618
yghD, b2968, bglB, b3721
yghD, b2968, nrfG, b4076
yghE, b2969, gspD, b3325
yghE, b2969, ychN, b1219
yghF, b2970, pppA, b2972
yghF, b2970, rlmG, b3084
yghG, b2971, cdh, b3918
yghG, b2971, pppA, b2972
yghG, b2971, yghF, b2970
yghJ, b4466, cdh, b3918
yghJ, b4466, pppA, b2972
yghJ, b4466, yghF, b2970
yghJ, b4466, yghG, b2971
yghO, b2981, hofP, b3392
yghQ, b2983, agaC, b3139
yghR, b2984, frvR, b3897
yghR, b2984, hofP, b3392
yghS, b2985, yghR, b2984
yghT, b2986, yghQ, b2983
yghU, b2989, emrD, b3673
yghU, b2989, nlpD, b2742
yghU, b2989, rmf, b953
yghU, b2989, ydiZ, b1724
yghX, b4658, ydcK, b1428
yghZ, b3001, agp, b1002
yghZ, b3001, aspA, b4139
yghZ, b3001, atoS, b2219
yghZ, b3001, fucA, b2800
yghZ, b3001, fucO, b2799
yghZ, b3001, isrB, b4434
yghZ, b3001, melR, b4118
yghZ, b3001, mtfA, b1976
yghZ, b3001, raiA, b2597
yghZ, b3001, tdcA, b3118
yghZ, b3001, tnaC, b3707
yghZ, b3001, yadI, b129
yghZ, b3001, yaiZ, b380
yghZ, b3001, ybdD, b4512
yghZ, b3001, ybhQ, b791
yghZ, b3001, ydcH, b1426
yghZ, b3001, yeiT, b2146
yghZ, b3001, yfiQ, b2584
yghZ, b3001, ygeV, b2869
yghZ, b3001, ygfJ, b2877
ygiB, b3037, gcvH, b2904
ygiB, b3037, gcvT, b2905
ygiB, b3037, nuoC, b2286
ygiC, b3038, malT, b3418
ygiC, b3038, ygiB, b3037
ygiF, b3054, glnE, b3053
ygiL, b3043, bglB, b3721
ygiL, b3043, ygeH, b2852
ygiL, b3043, ygeN, b2858
ygiN, b3029, rof, b189
ygiQ, b4469, prfC, b4375
ygiQ, b4469, queA, b405
ygiQ, b4469, rlmN, b2517
ygiT, b3021, mqsR, b3022
ygiT, b3021, relB, b1564
ygiT, b3021, relE, b1563
ygiT, b3021, yefM, b2017
ygiV, b3023, xdhD, b2881
ygiW, b3024, csiE, b2535
ygiW, b3024, dkgA, b3012
ygiW, b3024, dps, b812
ygiW, b3024, elaB, b2266
ygiW, b3024, fic, b3361
ygiW, b3024, gadA, b3517
ygiW, b3024, gadB, b1493
ygiW, b3024, gadE, b3512
ygiW, b3024, gadX, b3516
ygiW, b3024, hchA, b1967
ygiW, b3024, micF, b4439
ygiW, b3024, msyB, b1051
ygiW, b3024, osmE, b1739
ygiW, b3024, osmY, b4376
ygiW, b3024, otsB, b1897
ygiW, b3024, pfkB, b1723
ygiW, b3024, poxB, b871
ygiW, b3024, slp, b3506
ygiW, b3024, sodC, b1646
ygiW, b3024, sra, b1480
ygiW, b3024, talA, b2464
ygiW, b3024, tktB, b2465
ygiW, b3024, uspB, b3494
ygiW, b3024, wrbA, b1004
ygiW, b3024, ybaS, b485
ygiW, b3024, ybeL, b643
ygiW, b3024, ybgS, b753
ygiW, b3024, yfcG, b2302
ygiW, b3024, ygaF, b2660
ygiW, b3024, ygaM, b2672
ygiW, b3024, ygaU, b2665
ygiW, b3024, ygiV, b3023
ygiZ, b3027, creD, b4400
ygjG, b3073, ycgB, b1188
ygjG, b3073, yeaH, b1784
ygjH, b3074, ebgC, b3077
ygjH, b3074, frlC, b4474
ygjH, b3074, ppdB, b2825
ygjI, b3078, bglB, b3721
ygjI, b3078, tdcR, b3119
ygjI, b3078, ulaB, b4194
ygjJ, b3079, dgoK, b3693
ygjJ, b3079, lyx, b3580
ygjJ, b3079, mdtN, b4082
ygjK, b3080, frlC, b4474
ygjK, b3080, frvR, b3897
ygjK, b3080, mdtO, b4081
ygjK, b3080, mdtP, b4080
ygjK, b3080, ygcR, b2770
ygjK, b3080, ygjH, b3074
ygjM, b3082, norR, b2709
ygjM, b3082, ygiT, b3021
ygjN, b3083, yahA, b315
ygjN, b3083, ygeQ, b2863
ygjN, b3083, ygjM, b3082
ygjP, b3085, sfsB, b3188
ygjQ, b3086, bglB, b3721
ygjQ, b3086, bglG, b3723
ygjQ, b3086, cbrA, b3690
ygjQ, b3086, frvX, b3898
ygjQ, b3086, setC, b3659
ygjQ, b3086, ygiL, b3043
ygjR, b3087, agp, b1002
ygjR, b3087, aspA, b4139
ygjR, b3087, atoS, b2219
ygjR, b3087, garD, b3128
ygjR, b3087, glgX, b3431
ygjR, b3087, melR, b4118
ygjR, b3087, mtfA, b1976
ygjR, b3087, rihC, b30
ygjR, b3087, sseA, b2521
ygjR, b3087, yadI, b129
ygjR, b3087, ybiA, b798
ygjR, b3087, ydcH, b1426
ygjR, b3087, ydhF, b1647
ygjR, b3087, ygdH, b2795
ygjR, b3087, yghZ, b3001
yhaB, b3120, bglB, b3721
yhaB, b3120, cmtB, b2934
yhaB, b3120, pbl, b2854
yhaB, b3120, rhsB, b3482
yhaB, b3120, tdcR, b3119
yhaB, b3120, ulaB, b4194
yhaB, b3120, ygeH, b2852
yhaB, b3120, ygeN, b2858
yhaB, b3120, ygiL, b3043
yhaC, b3121, tdcR, b3119
yhaC, b3121, ygiL, b3043
yhaC, b3121, yhaB, b3120
yhaH, b3103, ihfA, b1712
yhaI, b3104, agaB, b3138
yhaI, b3104, agaD, b3140
yhaI, b3104, creD, b4400
yhaI, b3104, rhaT, b3907
yhaM, b4470, cysD, b2752
yhaO, b3110, yhaM, b4470
yhaV, b3130, mltB, b2701
yhaV, b3130, relB, b1564
yhaV, b3130, relE, b1563
yhaV, b3130, sohA, b3129
yhaV, b3130, yefM, b2017
yhaV, b3130, yfcO, b2332
yhaV, b3130, yfdY, b2377
yhaV, b3130, ygiT, b3021
yhbC, b3170, infB, b3168
yhbC, b3170, nusA, b3169
yhbC, b3170, obgE, b3183
yhbC, b3170, rbfA, b3167
yhbC, b3170, rnpA, b3704
yhbC, b3170, truB, b3166
yhbE, b3184, cdsA, b175
yhbE, b3184, cmk, b910
yhbE, b3184, dnaG, b3066
yhbE, b3184, nusG, b3982
yhbE, b3184, obgE, b3183
yhbE, b3184, rlmN, b2517
yhbE, b3184, trmA, b3965
yhbE, b3184, yhbC, b3170
yhbJ, b3205, cyaA, b3806
yhbJ, b3205, glnD, b167
yhbJ, b3205, npr, b3206
yhbJ, b3205, pgi, b4025
yhbJ, b3205, ppk, b2501
yhbJ, b3205, ptsN, b3204
yhbJ, b3205, ptsP, b2829
yhbJ, b3205, rpoN, b3202
yhbO, b3153, adhP, b1478
yhbO, b3153, dkgA, b3012
yhbO, b3153, elaB, b2266
yhbO, b3153, fbaB, b2097
yhbO, b3153, fic, b3361
yhbO, b3153, gabD, b2661
yhbO, b3153, katE, b1732
yhbO, b3153, msyB, b1051
yhbO, b3153, osmC, b1482
yhbO, b3153, osmY, b4376
yhbO, b3153, otsB, b1897
yhbO, b3153, poxB, b871
yhbO, b3153, sodC, b1646
yhbO, b3153, talA, b2464
yhbO, b3153, tktB, b2465
yhbO, b3153, ybaY, b453
yhbO, b3153, ybgS, b753
yhbO, b3153, ycaC, b897
yhbO, b3153, ycgB, b1188
yhbO, b3153, yciG, b1259
yhbO, b3153, ydeI, b1536
yhbO, b3153, yeaG, b1783
yhbO, b3153, yedP, b1955
yhbO, b3153, yegP, b2080
yhbO, b3153, ygaF, b2660
yhbO, b3153, ygaM, b2672
yhbO, b3153, ygaU, b2665
yhbO, b3153, yghA, b3003
yhbO, b3153, ygiW, b3024
yhbS, b3156, frdC, b4152
yhbT, b3157, frdA, b4154
yhbT, b3157, frdB, b4153
yhbT, b3157, frdC, b4152
yhbT, b3157, hypA, b2726
yhbT, b3157, hypB, b2727
yhbT, b3157, mgsA, b963
yhbT, b3157, napC, b2202
yhbT, b3157, pepE, b4021
yhbT, b3157, yhbS, b3156
yhbU, b3158, ansB, b2957
yhbU, b3158, ccmA, b2201
yhbU, b3158, dcuB, b4123
yhbU, b3158, dcuC, b621
yhbU, b3158, dmsA, b894
yhbU, b3158, dmsB, b895
yhbU, b3158, focA, b904
yhbU, b3158, frdA, b4154
yhbU, b3158, frdB, b4153
yhbU, b3158, frdC, b4152
yhbU, b3158, fumB, b4122
yhbU, b3158, hybO, b2997
yhbU, b3158, hypA, b2726
yhbU, b3158, hypB, b2727
yhbU, b3158, hypC, b2728
yhbU, b3158, hypD, b2729
yhbU, b3158, hypE, b2730
yhbU, b3158, napA, b2206
yhbU, b3158, napC, b2202
yhbU, b3158, napD, b2207
yhbU, b3158, napF, b2208
yhbU, b3158, napG, b2205
yhbU, b3158, narG, b1224
yhbU, b3158, narK, b1223
yhbU, b3158, nikA, b3476
yhbU, b3158, nikB, b3477
yhbU, b3158, nikC, b3478
yhbU, b3158, nikD, b3479
yhbU, b3158, nikE, b3480
yhbU, b3158, nirB, b3365
yhbU, b3158, nirC, b3367
yhbU, b3158, nirD, b3366
yhbU, b3158, nrfA, b4070
yhbU, b3158, nrfC, b4072
yhbU, b3158, pepE, b4021
yhbU, b3158, ydjY, b1751
yhbU, b3158, yfiD, b2579
yhbV, b3159, ccmA, b2201
yhbV, b3159, dmsA, b894
yhbV, b3159, frdC, b4152
yhbV, b3159, hypA, b2726
yhbV, b3159, hypB, b2727
yhbV, b3159, hypC, b2728
yhbV, b3159, hypE, b2730
yhbV, b3159, hypF, b2712
yhbV, b3159, nikA, b3476
yhbV, b3159, nikB, b3477
yhbV, b3159, nikC, b3478
yhbV, b3159, nikD, b3479
yhbV, b3159, nikE, b3480
yhbV, b3159, nirB, b3365
yhbV, b3159, nirC, b3367
yhbV, b3159, nirD, b3366
yhbV, b3159, nrfC, b4072
yhbV, b3159, yhbU, b3158
yhbX, b3173, gspA, b3323
yhbY, b3180, rpsT, b23
yhcA, b3215, agaB, b3138
yhcA, b3215, gltF, b3214
yhcA, b3215, gspF, b3327
yhcA, b3215, rhaR, b3906
yhcA, b3215, ygeF, b2850
yhcA, b3215, ygeH, b2852
yhcC, b3211, gspE, b3326
yhcC, b3211, mdtN, b4082
yhcC, b3211, mdtO, b4081
yhcC, b3211, mdtP, b4080
yhcC, b3211, rhaD, b3902
yhcC, b3211, rhaM, b3901
yhcC, b3211, scpA, b2917
yhcD, b3216, rhaR, b3906
yhcD, b3216, yhcA, b3215
yhcE, b4569, yhcD, b3216
yhcF, b3219, torI, b4501
yhcF, b3219, ygcI, b2757
yhcH, b3221, dsdX, b2365
yhcH, b3221, lldD, b3605
yhcH, b3221, lldR, b3604
yhcH, b3221, nagB, b678
yhcH, b3221, nanA, b3225
yhcH, b3221, nanC, b4311
yhcH, b3221, nanE, b3223
yhcH, b3221, nanK, b3222
yhcH, b3221, nanT, b3224
yhcN, b3238, bhsA, b1112
yhcN, b3238, fldB, b2895
yhcN, b3238, isrB, b4434
yhcO, b3239, bcsC, b3530
yhcO, b3239, bfr, b3336
yhcO, b3239, blc, b4149
yhcO, b3239, dkgA, b3012
yhcO, b3239, dps, b812
yhcO, b3239, ecnB, b4411
yhcO, b3239, elaB, b2266
yhcO, b3239, fic, b3361
yhcO, b3239, gadX, b3516
yhcO, b3239, ldcC, b186
yhcO, b3239, msyB, b1051
yhcO, b3239, osmY, b4376
yhcO, b3239, otsB, b1897
yhcO, b3239, poxB, b871
yhcO, b3239, psiF, b384
yhcO, b3239, qor, b4051
yhcO, b3239, talA, b2464
yhcO, b3239, tktB, b2465
yhcO, b3239, uspB, b3494
yhcO, b3239, yahO, b329
yhcO, b3239, yaiA, b389
yhcO, b3239, ybeL, b643
yhcO, b3239, ycaP, b906
yhcO, b3239, yeaG, b1783
yhcO, b3239, yegP, b2080
yhcO, b3239, yfcG, b2302
yhcO, b3239, ygaM, b2672
yhcO, b3239, ygaU, b2665
yhcO, b3239, ygiW, b3024
yhdE, b3248, mreD, b3249
yhdH, b3253, frdB, b4153
yhdH, b3253, glgX, b3431
yhdH, b3253, msrA, b4219
yhdH, b3253, pepE, b4021
yhdH, b3253, pflB, b903
yhdH, b3253, pgl, b767
yhdJ, b3262, acrF, b3266
yhdJ, b3262, bglB, b3721
yhdJ, b3262, envR, b3264
yhdL, b4550, rnlA, b2630
yhdL, b4550, yciY, b4595
yhdN, b3293, clpB, b2592
yhdN, b3293, rpoE, b2573
yhdN, b3293, rrmJ, b3179
yhdN, b3293, ybeD, b631
yhdN, b3293, yhdL, b4550
yhdP, b4472, envZ, b3404
yhdP, b4472, murG, b90
yhdP, b4472, rng, b3247
yhdT, b3257, apt, b469
yhdT, b3257, mdoC, b1047
yhdT, b3257, panF, b3258
yhdT, b3257, prmA, b3259
yhdT, b3257, ydiY, b1722
yhdT, b3257, yeeF, b2014
yhdU, b3263, rpiB, b4090
yhdU, b3263, ybiB, b800
yhdX, b3269, dgoT, b3691
yhdX, b3269, sgbE, b3583
yhdX, b3269, sgbU, b3582
yhdX, b3269, tdcR, b3119
yhdZ, b3271, mobB, b3856
yhdZ, b3271, ygbF, b2754
yhdZ, b3271, yhdY, b3270
yheL, b3343, dnaJ, b15
yheL, b3343, hslO, b3401
yheL, b3343, hslR, b3400
yheL, b3343, hslU, b3931
yheL, b3343, hslV, b3932
yheL, b3343, ibpA, b3687
yheL, b3343, ibpB, b3686
yheM, b3344, rfaF, b3620
yheM, b3344, rsmB, b3289
yheM, b3344, spoT, b3650
yheM, b3344, yheL, b3343
yheN, b3345, rfaF, b3620
yheN, b3345, rsmB, b3289
yheN, b3345, yheL, b3343
yheN, b3345, yheM, b3344
yheO, b3346, yheM, b3344
yheO, b3346, yheN, b3345
yheS, b3352, ftsP, b3017
yheS, b3352, recQ, b3822
yheS, b3352, rep, b3778
yheT, b3353, nudC, b3996
yheT, b3353, pyrG, b2780
yheT, b3353, spoT, b3650
yheT, b3353, trmH, b3651
yheT, b3353, waaA, b3633
yheU, b3354, rpoN, b3202
yheU, b3354, yheT, b3353
yheV, b4551, kefB, b3350
yhfA, b3356, uspA, b3495
yhfG, b3362, bfr, b3336
yhfG, b3362, blc, b4149
yhfG, b3362, dkgA, b3012
yhfG, b3362, dps, b812
yhfG, b3362, ecnB, b4411
yhfG, b3362, elaB, b2266
yhfG, b3362, fic, b3361
yhfG, b3362, msyB, b1051
yhfG, b3362, osmE, b1739
yhfG, b3362, osmY, b4376
yhfG, b3362, otsB, b1897
yhfG, b3362, poxB, b871
yhfG, b3362, psiF, b384
yhfG, b3362, sfsA, b146
yhfG, b3362, sodC, b1646
yhfG, b3362, talA, b2464
yhfG, b3362, uspB, b3494
yhfG, b3362, wrbA, b1004
yhfG, b3362, yahO, b329
yhfG, b3362, ybaY, b453
yhfG, b3362, ybeL, b643
yhfG, b3362, ybgA, b707
yhfG, b3362, ybjP, b865
yhfG, b3362, ycgB, b1188
yhfG, b3362, yeaG, b1783
yhfG, b3362, yegP, b2080
yhfG, b3362, yfcG, b2302
yhfG, b3362, ygaM, b2672
yhfG, b3362, ygaU, b2665
yhfG, b3362, yhcO, b3239
yhfS, b3376, dcuD, b3227
yhfS, b3376, glvC, b3683
yhfS, b3376, glvG, b4556
yhfS, b3376, ligB, b3647
yhfS, b3376, malS, b3571
yhfS, b3376, mdtO, b4081
yhfS, b3376, rtcR, b3422
yhfS, b3376, ygjK, b3080
yhfT, b3377, bglB, b3721
yhfT, b3377, bglG, b3723
yhfT, b3377, dcuD, b3227
yhfT, b3377, dgoD, b4478
yhfT, b3377, dgoT, b3691
yhfT, b3377, glvC, b3683
yhfT, b3377, gspL, b3333
yhfT, b3377, gspM, b3334
yhfT, b3377, nrfG, b4076
yhfT, b3377, php, b3379
yhfT, b3377, setC, b3659
yhfT, b3377, tdcR, b3119
yhfT, b3377, yghD, b2968
yhfT, b3377, ygjI, b3078
yhfT, b3377, yhdJ, b3262
yhfU, b3378, bglB, b3721
yhfU, b3378, bglG, b3723
yhfU, b3378, frwB, b3950
yhfU, b3378, nrfG, b4076
yhfU, b3378, php, b3379
yhfU, b3378, sgbU, b3582
yhfU, b3378, ygjQ, b3086
yhfW, b3380, acrE, b3265
yhfW, b3380, agaS, b3136
yhfW, b3380, dgoK, b3693
yhfW, b3380, frlA, b3370
yhfW, b3380, hyfB, b2482
yhfW, b3380, lyx, b3580
yhfW, b3380, mdtN, b4082
yhfW, b3380, phnE, b4104
yhfW, b3380, ygjJ, b3079
yhfX, b3381, acrE, b3265
yhfX, b3381, bglF, b3722
yhfX, b3381, glvC, b3683
yhfX, b3381, glvG, b4556
yhfX, b3381, mdtN, b4082
yhfX, b3381, mdtO, b4081
yhfX, b3381, mdtP, b4080
yhfX, b3381, php, b3379
yhfX, b3381, rtcR, b3422
yhfX, b3381, sgbH, b3581
yhfX, b3381, yhfW, b3380
yhfY, b3382, yhfX, b3381
yhfZ, b3383, ade, b3665
yhfZ, b3383, dgoR, b4479
yhfZ, b3383, yhfY, b3382
yhgA, b3411, aslA, b3801
yhgE, b3402, mrr, b4351
yhgE, b3402, mtlR, b3601
yhgF, b3407, hsdM, b4349
yhgF, b3407, rffE, b3786
yhgN, b3434, bcsZ, b3531
yhgN, b3434, emrD, b3673
yhhA, b3448, bcsC, b3530
yhhA, b3448, dkgA, b3012
yhhA, b3448, dps, b812
yhhA, b3448, fic, b3361
yhhA, b3448, msyB, b1051
yhhA, b3448, sodC, b1646
yhhA, b3448, uspB, b3494
yhhA, b3448, yeaG, b1783
yhhA, b3448, yegP, b2080
yhhA, b3448, ygiW, b3024
yhhH, b3483, rhsB, b3482
yhhH, b3483, ygiL, b3043
yhhJ, b3485, rbbA, b3486
yhhL, b3466, eutB, b2441
yhhL, b3466, rsmD, b3465
yhhN, b3468, nadK, b2615
yhhQ, b3471, yhgN, b3434
yhhS, b3473, bioH, b3412
yhhS, b3473, gltS, b3653
yhhS, b3473, rdlD, b4454
yhhS, b3473, rfaH, b3842
yhhS, b3473, tatD, b4483
yhhT, b3474, bcsC, b3530
yhhT, b3474, blc, b4149
yhhT, b3474, fic, b3361
yhhT, b3474, hdeD, b3511
yhhT, b3474, qor, b4051
yhhT, b3474, uspB, b3494
yhhT, b3474, ygaM, b2672
yhhT, b3474, yhcO, b3239
yhhX, b3440, bcsE, b3536
yhhX, b3440, dtd, b3887
yhhX, b3440, fpr, b3924
yhhX, b3440, glgA, b3429
yhhX, b3440, msrA, b4219
yhhX, b3440, tas, b2834
yhhY, b3441, ampD, b110
yhhZ, b3442, bglB, b3721
yhhZ, b3442, rhsB, b3482
yhhZ, b3442, setC, b3659
yhhZ, b3442, tdcR, b3119
yhhZ, b3442, ygeG, b2851
yhhZ, b3442, yhaC, b3121
yhiD, b3508, aidB, b4187
yhiD, b3508, dctR, b3507
yhiD, b3508, gadA, b3517
yhiD, b3508, gadB, b1493
yhiD, b3508, gadC, b1492
yhiD, b3508, gadE, b3512
yhiD, b3508, gadW, b3515
yhiD, b3508, gadX, b3516
yhiD, b3508, gadY, b4452
yhiD, b3508, hdeA, b3510
yhiD, b3508, hdeB, b3509
yhiD, b3508, hdeD, b3511
yhiD, b3508, mdtE, b3513
yhiD, b3508, mdtF, b3514
yhiD, b3508, slp, b3506
yhiD, b3508, ybaS, b485
yhiD, b3508, ybaT, b486
yhiI, b3487, rbbA, b3486
yhiI, b3487, yhhJ, b3485
yhiJ, b3488, yhaC, b3121
yhiL, b4660, yhaC, b3121
yhiM, b3491, aidB, b4187
yhiM, b3491, cbpA, b1000
yhiM, b3491, dctR, b3507
yhiM, b3491, gadA, b3517
yhiM, b3491, gadB, b1493
yhiM, b3491, gadC, b1492
yhiM, b3491, gadE, b3512
yhiM, b3491, gadY, b4452
yhiM, b3491, hdeA, b3510
yhiM, b3491, hdeB, b3509
yhiM, b3491, hdeD, b3511
yhiM, b3491, mdtE, b3513
yhiM, b3491, mdtF, b3514
yhiM, b3491, slp, b3506
yhiM, b3491, ybaS, b485
yhiM, b3491, ybaT, b486
yhiM, b3491, yhiD, b3508
yhiN, b3492, mnmE, b3706
yhiN, b3492, rep, b3778
yhiN, b3492, rlmG, b3084
yhiQ, b3497, hslO, b3401
yhiQ, b3497, hslR, b3400
yhiQ, b3497, hslU, b3931
yhiQ, b3497, mutM, b3635
yhiQ, b3497, prlC, b3498
yhiR, b3499, gor, b3500
yhiR, b3499, kdgK, b3526
yhiS, b3504, yhhZ, b3442
yhjA, b3518, bglB, b3721
yhjA, b3518, setC, b3659
yhjA, b3518, ttdR, b3060
yhjB, b3520, bglB, b3721
yhjB, b3520, bglG, b3723
yhjB, b3520, bglJ, b4366
yhjB, b3520, cbrC, b3717
yhjB, b3520, cmtB, b2934
yhjB, b3520, frvX, b3898
yhjB, b3520, gspA, b3323
yhjB, b3520, gspB, b3322
yhjB, b3520, insO, b4623
yhjB, b3520, pbl, b2854
yhjB, b3520, rhsB, b3482
yhjB, b3520, setC, b3659
yhjB, b3520, tdcR, b3119
yhjB, b3520, ulaR, b4191
yhjB, b3520, wecH, b3561
yhjB, b3520, ybfI, b4636
yhjB, b3520, ygdT, b4610
yhjB, b3520, ygeN, b2858
yhjB, b3520, ygiL, b3043
yhjB, b3520, ygjQ, b3086
yhjB, b3520, yhfT, b3377
yhjB, b3520, yhjA, b3518
yhjD, b3522, bfr, b3336
yhjD, b3522, blc, b4149
yhjD, b3522, dkgA, b3012
yhjD, b3522, elaB, b2266
yhjD, b3522, fic, b3361
yhjD, b3522, gadX, b3516
yhjD, b3522, ldcC, b186
yhjD, b3522, osmE, b1739
yhjD, b3522, osmY, b4376
yhjD, b3522, poxB, b871
yhjD, b3522, qor, b4051
yhjD, b3522, talA, b2464
yhjD, b3522, ybeL, b643
yhjD, b3522, ybgA, b707
yhjD, b3522, ybjP, b865
yhjD, b3522, yfcG, b2302
yhjD, b3522, ygaM, b2672
yhjD, b3522, ygaU, b2665
yhjD, b3522, ygiW, b3024
yhjD, b3522, yhcO, b3239
yhjD, b3522, yhfG, b3362
yhjE, b3523, argA, b2818
yhjE, b3523, argC, b3958
yhjE, b3523, argD, b3359
yhjE, b3523, argF, b273
yhjE, b3523, argG, b3172
yhjE, b3523, argH, b3960
yhjE, b3523, argI, b4254
yhjE, b3523, aroA, b908
yhjE, b3523, aroG, b754
yhjE, b3523, aroP, b112
yhjE, b3523, artJ, b860
yhjE, b3523, cusF, b573
yhjE, b3523, eco, b2209
yhjE, b3523, fdoG, b3894
yhjE, b3523, gcvB, b4443
yhjE, b3523, gdhA, b1761
yhjE, b3523, gltB, b3212
yhjE, b3523, gltD, b3213
yhjE, b3523, hisI, b2026
yhjE, b3523, ilvC, b3774
yhjE, b3523, ilvH, b78
yhjE, b3523, ilvI, b77
yhjE, b3523, ilvL, b3766
yhjE, b3523, kbl, b3617
yhjE, b3523, leuA, b74
yhjE, b3523, leuB, b73
yhjE, b3523, leuC, b72
yhjE, b3523, leuD, b71
yhjE, b3523, leuL, b75
yhjE, b3523, livF, b3454
yhjE, b3523, livG, b3455
yhjE, b3523, livH, b3457
yhjE, b3523, livJ, b3460
yhjE, b3523, livK, b3458
yhjE, b3523, livM, b3456
yhjE, b3523, lysA, b2838
yhjE, b3523, lysC, b4024
yhjE, b3523, metA, b4013
yhjE, b3523, metC, b3008
yhjE, b3523, metE, b3829
yhjE, b3523, metQ, b197
yhjE, b3523, nadA, b750
yhjE, b3523, nlpA, b3661
yhjE, b3523, pntB, b1602
yhjE, b3523, pnuC, b751
yhjE, b3523, purF, b2312
yhjE, b3523, rhtB, b3824
yhjE, b3523, serA, b2913
yhjE, b3523, serC, b907
yhjE, b3523, thiC, b3994
yhjE, b3523, thiE, b3993
yhjE, b3523, thiF, b3992
yhjE, b3523, thiG, b3991
yhjE, b3523, thiH, b3990
yhjE, b3523, thiS, b4407
yhjE, b3523, thrA, b2
yhjE, b3523, thrB, b3
yhjE, b3523, thrC, b4
yhjE, b3523, trpB, b1261
yhjH, b3525, aer, b3072
yhjH, b3525, cheA, b1888
yhjH, b3525, cheB, b1883
yhjH, b3525, cheR, b1884
yhjH, b3525, cheW, b1887
yhjH, b3525, cheY, b1882
yhjH, b3525, cheZ, b1881
yhjH, b3525, flgA, b1072
yhjH, b3525, flgB, b1073
yhjH, b3525, flgC, b1074
yhjH, b3525, flgD, b1075
yhjH, b3525, flgE, b1076
yhjH, b3525, flgF, b1077
yhjH, b3525, flgG, b1078
yhjH, b3525, flgH, b1079
yhjH, b3525, flgI, b1080
yhjH, b3525, flgJ, b1081
yhjH, b3525, flgK, b1082
yhjH, b3525, flgL, b1083
yhjH, b3525, flgM, b1071
yhjH, b3525, flgN, b1070
yhjH, b3525, flhA, b1879
yhjH, b3525, flhB, b1880
yhjH, b3525, flhC, b1891
yhjH, b3525, flhD, b1892
yhjH, b3525, flhE, b1878
yhjH, b3525, fliA, b1922
yhjH, b3525, fliC, b1923
yhjH, b3525, fliD, b1924
yhjH, b3525, fliE, b1937
yhjH, b3525, fliF, b1938
yhjH, b3525, fliG, b1939
yhjH, b3525, fliH, b1940
yhjH, b3525, fliI, b1941
yhjH, b3525, fliJ, b1942
yhjH, b3525, fliK, b1943
yhjH, b3525, fliL, b1944
yhjH, b3525, fliM, b1945
yhjH, b3525, fliN, b1946
yhjH, b3525, fliO, b1947
yhjH, b3525, fliP, b1948
yhjH, b3525, fliQ, b1949
yhjH, b3525, fliR, b1950
yhjH, b3525, fliS, b1925
yhjH, b3525, fliT, b1926
yhjH, b3525, fliZ, b1921
yhjH, b3525, flxA, b1566
yhjH, b3525, modA, b763
yhjH, b3525, modB, b764
yhjH, b3525, modC, b765
yhjH, b3525, motA, b1890
yhjH, b3525, motB, b1889
yhjH, b3525, tap, b1885
yhjH, b3525, tar, b1886
yhjH, b3525, trg, b1421
yhjH, b3525, tsr, b4355
yhjH, b3525, uhpT, b3666
yhjH, b3525, ves, b1742
yhjH, b3525, ycgR, b1194
yhjH, b3525, yecR, b1904
yhjJ, b3527, wzzE, b3785
yhjK, b3529, coaD, b3634
yhjK, b3529, envZ, b3404
yhjK, b3529, rffH, b3789
yhjK, b3529, yhgE, b3402
yhjQ, b3534, intB, b4271
yhjR, b3535, yhjQ, b3534
yhjX, b3547, lpxP, b2378
yhjY, b3548, bcsC, b3530
yhjY, b3548, blc, b4149
yhjY, b3548, qor, b4051
yhjY, b3548, yfcG, b2302
yhjY, b3548, yfiL, b2602
yhjY, b3548, ygaM, b2672
yhjY, b3548, yhcO, b3239
yiaA, b3562, agaB, b3138
yiaA, b3562, arpA, b4017
yiaA, b3562, bglB, b3721
yiaA, b3562, bglG, b3723
yiaA, b3562, cbrB, b3716
yiaA, b3562, dgoD, b4478
yiaA, b3562, frvX, b3898
yiaA, b3562, gspD, b3325
yiaA, b3562, gspF, b3327
yiaA, b3562, insK, b3558
yiaA, b3562, mdoD, b1424
yiaA, b3562, rhaR, b3906
yiaA, b3562, rhaT, b3907
yiaA, b3562, rhsB, b3482
yiaA, b3562, setC, b3659
yiaA, b3562, tdcR, b3119
yiaA, b3562, wecH, b3561
yiaA, b3562, ygdT, b4610
yiaA, b3562, yhcA, b3215
yiaA, b3562, yhfT, b3377
yiaA, b3562, yhhZ, b3442
yiaA, b3562, yhjA, b3518
yiaA, b3562, yhjB, b3520
yiaB, b3563, bglB, b3721
yiaB, b3563, bglG, b3723
yiaB, b3563, cbrB, b3716
yiaB, b3563, gspD, b3325
yiaB, b3563, insK, b3558
yiaB, b3563, mdoD, b1424
yiaB, b3563, mdtL, b3710
yiaB, b3563, rhaR, b3906
yiaB, b3563, rhaT, b3907
yiaB, b3563, rhsB, b3482
yiaB, b3563, ryfC, b4608
yiaB, b3563, sapD, b1291
yiaB, b3563, setC, b3659
yiaB, b3563, tdcR, b3119
yiaB, b3563, wecH, b3561
yiaB, b3563, ychS, b1228
yiaB, b3563, ygdT, b4610
yiaB, b3563, ygjI, b3078
yiaB, b3563, yhcA, b3215
yiaB, b3563, yhfT, b3377
yiaB, b3563, yhjB, b3520
yiaB, b3563, yiaA, b3562
yiaC, b3550, aaeR, b3243
yiaC, b3550, cyaA, b3806
yiaC, b3550, tag, b3549
yiaD, b3552, rep, b3778
yiaD, b3552, rmf, b953
yiaD, b3552, yghU, b2989
yiaG, b3555, adhP, b1478
yiaG, b3555, ariR, b1166
yiaG, b3555, bcsC, b3530
yiaG, b3555, bfr, b3336
yiaG, b3555, blc, b4149
yiaG, b3555, dkgA, b3012
yiaG, b3555, dps, b812
yiaG, b3555, ecnB, b4411
yiaG, b3555, elaB, b2266
yiaG, b3555, fbaB, b2097
yiaG, b3555, fic, b3361
yiaG, b3555, gadB, b1493
yiaG, b3555, gadE, b3512
yiaG, b3555, ldcC, b186
yiaG, b3555, msyB, b1051
yiaG, b3555, osmE, b1739
yiaG, b3555, osmY, b4376
yiaG, b3555, otsB, b1897
yiaG, b3555, phnO, b4093
yiaG, b3555, poxB, b871
yiaG, b3555, psiF, b384
yiaG, b3555, sodC, b1646
yiaG, b3555, sra, b1480
yiaG, b3555, talA, b2464
yiaG, b3555, tktB, b2465
yiaG, b3555, uspB, b3494
yiaG, b3555, yahO, b329
yiaG, b3555, yaiA, b389
yiaG, b3555, ybaY, b453
yiaG, b3555, ybgA, b707
yiaG, b3555, ybgS, b753
yiaG, b3555, ycaC, b897
yiaG, b3555, ycgB, b1188
yiaG, b3555, yciG, b1259
yiaG, b3555, yeaG, b1783
yiaG, b3555, yegP, b2080
yiaG, b3555, yegS, b2086
yiaG, b3555, yfcG, b2302
yiaG, b3555, yfiL, b2602
yiaG, b3555, ygaF, b2660
yiaG, b3555, ygaM, b2672
yiaG, b3555, ygaU, b2665
yiaG, b3555, ygdI, b2809
yiaG, b3555, ygiW, b3024
yiaG, b3555, yhbO, b3153
yiaG, b3555, yhcO, b3239
yiaG, b3555, yhfG, b3362
yiaG, b3555, yhhA, b3448
yiaG, b3555, yhjD, b3522
yiaG, b3555, yhjY, b3548
yiaK, b3575, bglB, b3721
yiaK, b3575, dgoD, b4478
yiaK, b3575, gspM, b3334
yiaK, b3575, lyx, b3580
yiaK, b3575, nrfE, b4074
yiaK, b3575, nrfG, b4076
yiaK, b3575, php, b3379
yiaK, b3575, sgbE, b3583
yiaK, b3575, sgbU, b3582
yiaK, b3575, tdcR, b3119
yiaK, b3575, ulaB, b4194
yiaK, b3575, ulaG, b4192
yiaK, b3575, ygjI, b3078
yiaK, b3575, yhaB, b3120
yiaK, b3575, yhdX, b3269
yiaK, b3575, yhfT, b3377
yiaK, b3575, yhfU, b3378
yiaL, b3576, bglB, b3721
yiaL, b3576, bglF, b3722
yiaL, b3576, bglH, b3720
yiaL, b3576, dgoD, b4478
yiaL, b3576, frvA, b3900
yiaL, b3576, frvB, b3899
yiaL, b3576, frvR, b3897
yiaL, b3576, frwB, b3950
yiaL, b3576, glvC, b3683
yiaL, b3576, ligB, b3647
yiaL, b3576, lyx, b3580
yiaL, b3576, php, b3379
yiaL, b3576, rhsB, b3482
yiaL, b3576, sgbU, b3582
yiaL, b3576, xylH, b3568
yiaL, b3576, ygjI, b3078
yiaL, b3576, yhfU, b3378
yiaL, b3576, yiaK, b3575
yiaM, b3577, arpA, b4017
yiaM, b3577, bglB, b3721
yiaM, b3577, bglF, b3722
yiaM, b3577, bglG, b3723
yiaM, b3577, dgoD, b4478
yiaM, b3577, dgoT, b3691
yiaM, b3577, frvA, b3900
yiaM, b3577, frvB, b3899
yiaM, b3577, frvX, b3898
yiaM, b3577, glvC, b3683
yiaM, b3577, ligB, b3647
yiaM, b3577, lyx, b3580
yiaM, b3577, php, b3379
yiaM, b3577, setC, b3659
yiaM, b3577, sgbU, b3582
yiaM, b3577, tdcR, b3119
yiaM, b3577, ygjI, b3078
yiaM, b3577, yhdX, b3269
yiaM, b3577, yhfT, b3377
yiaM, b3577, yhhZ, b3442
yiaM, b3577, yiaA, b3562
yiaM, b3577, yiaB, b3563
yiaM, b3577, yiaK, b3575
yiaM, b3577, yiaL, b3576
yiaN, b3578, bglF, b3722
yiaN, b3578, lyx, b3580
yiaN, b3578, php, b3379
yiaN, b3578, yiaL, b3576
yiaO, b3579, acrE, b3265
yiaO, b3579, bglF, b3722
yiaO, b3579, frvA, b3900
yiaO, b3579, frvR, b3897
yiaO, b3579, glvG, b4556
yiaO, b3579, hofQ, b3391
yiaO, b3579, lyx, b3580
yiaO, b3579, mdtN, b4082
yiaO, b3579, mdtO, b4081
yiaO, b3579, mdtP, b4080
yiaO, b3579, php, b3379
yiaO, b3579, rhaD, b3902
yiaO, b3579, rtcR, b3422
yiaO, b3579, sgbH, b3581
yiaO, b3579, ulaC, b4195
yiaO, b3579, ulaG, b4192
yiaO, b3579, ygjK, b3080
yiaO, b3579, yhfX, b3381
yiaO, b3579, yiaL, b3576
yiaO, b3579, yiaN, b3578
yiaT, b3584, bglH, b3720
yiaT, b3584, setC, b3659
yiaT, b3584, sgbE, b3583
yiaT, b3584, uhpC, b3667
yiaT, b3584, ygjQ, b3086
yiaT, b3584, yhfT, b3377
yiaT, b3584, yhjB, b3520
yiaU, b3585, frvX, b3898
yiaU, b3585, setC, b3659
yiaV, b3586, bglH, b3720
yiaV, b3586, dgoK, b3693
yiaV, b3586, glvG, b4556
yiaV, b3586, hofO, b3393
yiaV, b3586, lyx, b3580
yiaV, b3586, mdtN, b4082
yiaV, b3586, php, b3379
yiaV, b3586, yhfX, b3381
yiaV, b3586, yiaT, b3584
yiaW, b3587, lyx, b3580
yiaW, b3587, yiaM, b3577
yiaW, b3587, yiaV, b3586
yiaY, b3589, aaeB, b3240
yiaY, b3589, cmtA, b2933
yiaY, b3589, frwC, b3949
yiaY, b3589, frwD, b3953
yiaY, b3589, hofQ, b3391
yiaY, b3589, hyfI, b2489
yiaY, b3589, mdtN, b4082
yiaY, b3589, mdtO, b4081
yiaY, b3589, mdtP, b4080
yiaY, b3589, pflC, b3952
yiaY, b3589, pflD, b3951
yiaY, b3589, phnM, b4095
yiaY, b3589, phnN, b4094
yiaY, b3589, rhaM, b3901
yiaY, b3589, rtcR, b3422
yiaY, b3589, sgbH, b3581
yiaY, b3589, yehP, b2121
yiaY, b3589, yggR, b2950
yiaY, b3589, yhcC, b3211
yiaY, b3589, yhfX, b3381
yiaY, b3589, yiaO, b3579
yibD, b3615, insK, b3558
yibF, b3592, aas, b2836
yibF, b3592, blc, b4149
yibF, b3592, tas, b2834
yibG, b3596, yhhH, b3483
yibG, b3596, yhiJ, b3488
yibG, b3596, yhiL, b4660
yibG, b3596, yibA, b3594
yibI, b3598, rhaT, b3907
yibI, b3598, yibH, b3597
yibJ, b3595, yhhH, b3483
yibJ, b3595, yibG, b3596
yibK, b3606, emrD, b3673
yibK, b3606, kdgK, b3526
yibK, b3606, kdgT, b3909
yibK, b3606, rfaH, b3842
yibK, b3606, tatD, b4483
yibK, b3606, yhiR, b3499
yibL, b3602, rsmD, b3465
yibN, b3611, dnaE, b184
yibN, b3611, grxC, b3610
yibN, b3611, rdoA, b3859
yibQ, b3614, envC, b3613
yibQ, b3614, gpp, b3779
yibQ, b3614, rffE, b3786
yibQ, b3614, spoT, b3650
yibQ, b3614, trmH, b3651
yibQ, b3614, wzzE, b3785
yibT, b4554, dkgA, b3012
yibT, b4554, glgS, b3049
yibT, b4554, raiA, b2597
yibT, b4554, uspB, b3494
yibT, b4554, yhhA, b3448
yibV, b4615, bglB, b3721
yibV, b4615, bglG, b3723
yibV, b4615, frvX, b3898
yibV, b4615, pbl, b2854
yibV, b4615, sapD, b1291
yibV, b4615, setC, b3659
yibV, b4615, wecH, b3561
yibV, b4615, ygdT, b4610
yibV, b4615, ygeN, b2858
yibV, b4615, yhjB, b3520
yibV, b4615, yiaA, b3562
yibV, b4615, yiaB, b3563
yibV, b4615, yibJ, b3595
yibV, b4615, yibU, b4652
yicE, b3654, argD, b3359
yicE, b3654, aroP, b112
yicE, b3654, codA, b337
yicE, b3654, codB, b336
yicE, b3654, cvpA, b2313
yicE, b3654, livF, b3454
yicE, b3654, livG, b3455
yicE, b3654, livH, b3457
yicE, b3654, livK, b3458
yicE, b3654, livM, b3456
yicE, b3654, purC, b2476
yicE, b3654, purD, b4005
yicE, b3654, purE, b523
yicE, b3654, purF, b2312
yicE, b3654, purH, b4006
yicE, b3654, purK, b522
yicE, b3654, purL, b2557
yicE, b3654, purM, b2499
yicE, b3654, purN, b2500
yicE, b3654, purT, b1849
yicE, b3654, serA, b2913
yicE, b3654, thiS, b4407
yicG, b3646, hisL, b2018
yicG, b3646, rmf, b953
yicG, b3646, treB, b4240
yicG, b3646, yiaD, b3552
yicH, b3655, aaeR, b3243
yicH, b3655, tag, b3549
yicI, b3656, bglB, b3721
yicI, b3656, bglG, b3723
yicI, b3656, cbrA, b3690
yicI, b3656, dgoD, b4478
yicI, b3656, dgoT, b3691
yicI, b3656, glvG, b4556
yicI, b3656, mobB, b3856
yicI, b3656, nrfG, b4076
yicI, b3656, php, b3379
yicI, b3656, setC, b3659
yicI, b3656, sgbU, b3582
yicI, b3656, ulaG, b4192
yicI, b3656, ygjQ, b3086
yicI, b3656, yhfU, b3378
yicI, b3656, yhjB, b3520
yicI, b3656, yiaL, b3576
yicI, b3656, yiaM, b3577
yicI, b3656, yiaT, b3584
yicJ, b3657, acrF, b3266
yicJ, b3657, bglB, b3721
yicJ, b3657, bglG, b3723
yicJ, b3657, cmtB, b2934
yicJ, b3657, dgoD, b4478
yicJ, b3657, dgoT, b3691
yicJ, b3657, php, b3379
yicJ, b3657, setC, b3659
yicJ, b3657, sgbE, b3583
yicJ, b3657, sgbU, b3582
yicJ, b3657, tdcR, b3119
yicJ, b3657, ulaB, b4194
yicJ, b3657, yghR, b2984
yicJ, b3657, ygjI, b3078
yicJ, b3657, ygjQ, b3086
yicJ, b3657, yhaB, b3120
yicJ, b3657, yhfT, b3377
yicJ, b3657, yhfU, b3378
yicJ, b3657, yhjB, b3520
yicJ, b3657, yiaK, b3575
yicJ, b3657, yiaL, b3576
yicJ, b3657, yiaM, b3577
yicJ, b3657, yicI, b3656
yicN, b3663, rdlD, b4454
yicO, b3664, frvR, b3897
yicO, b3664, hofQ, b3391
yicR, b3638, yhgN, b3434
yicT, b4653, rimJ, b1066
yidA, b3697, xerC, b3811
yidC, b3705, gidB, b3740
yidC, b3705, mnmG, b3741
yidC, b3705, murA, b3189
yidC, b3705, prfC, b4375
yidC, b3705, rho, b3783
yidC, b3705, rnpA, b3704
yidC, b3705, rplI, b4203
yidC, b3705, rpmH, b3703
yidC, b3705, rpsI, b3230
yidC, b3705, slmA, b3641
yidD, b4557, cspD, b880
yidD, b4557, gidB, b3740
yidD, b4557, prfC, b4375
yidD, b4557, queA, b405
yidD, b4557, rmf, b953
yidD, b4557, rnpA, b3704
yidD, b4557, rpmH, b3703
yidD, b4557, truB, b3166
yidD, b4557, yidC, b3705
yidF, b3674, bcsZ, b3531
yidF, b3674, ccmA, b2201
yidF, b3674, lysR, b2839
yidF, b3674, ygcN, b2766
yidF, b3674, yicR, b3638
yidG, b3675, bcsA, b3533
yidG, b3675, rhaT, b3907
yidG, b3675, yhhN, b3468
yidI, b3677, arsB, b3502
yidI, b3677, gntU, b4476
yidI, b3677, gspK, b3332
yidI, b3677, kdgT, b3909
yidI, b3677, mdtL, b3710
yidI, b3677, uhpC, b3667
yidI, b3677, yhhS, b3473
yidJ, b3678, aslA, b3801
yidJ, b3678, bglB, b3721
yidJ, b3678, bglG, b3723
yidJ, b3678, cbrB, b3716
yidJ, b3678, dgoD, b4478
yidJ, b3678, frvX, b3898
yidJ, b3678, glvC, b3683
yidJ, b3678, gspL, b3333
yidJ, b3678, gspM, b3334
yidJ, b3678, rhsB, b3482
yidJ, b3678, setC, b3659
yidJ, b3678, sgbE, b3583
yidJ, b3678, tdcR, b3119
yidJ, b3678, yhfT, b3377
yidJ, b3678, yhfU, b3378
yidJ, b3678, yhhZ, b3442
yidJ, b3678, yhjB, b3520
yidJ, b3678, yiaA, b3562
yidJ, b3678, yiaB, b3563
yidJ, b3678, yiaK, b3575
yidJ, b3678, yibV, b4615
yidK, b3679, bglH, b3720
yidK, b3679, dcuD, b3227
yidK, b3679, glvC, b3683
yidK, b3679, glvG, b4556
yidK, b3679, gntU, b4476
yidK, b3679, gspJ, b3331
yidK, b3679, gspK, b3332
yidK, b3679, gspL, b3333
yidK, b3679, ligB, b3647
yidK, b3679, lyx, b3580
yidK, b3679, malS, b3571
yidK, b3679, phnE, b4104
yidK, b3679, rhaT, b3907
yidK, b3679, sgbU, b3582
yidK, b3679, xylE, b4031
yidK, b3679, xylH, b3568
yidK, b3679, ygjI, b3078
yidK, b3679, yhfS, b3376
yidK, b3679, yhfT, b3377
yidK, b3679, yiaK, b3575
yidK, b3679, yiaM, b3577
yidK, b3679, yidI, b3677
yidK, b3679, yidJ, b3678
yidL, b3680, yhfS, b3376
yidP, b3684, aslA, b3801
yidP, b3684, bglB, b3721
yidP, b3684, bglG, b3723
yidP, b3684, bglH, b3720
yidP, b3684, cbrA, b3690
yidP, b3684, frvR, b3897
yidP, b3684, frvX, b3898
yidP, b3684, glvC, b3683
yidP, b3684, glvG, b4556
yidP, b3684, ligB, b3647
yidP, b3684, yhfS, b3376
yidP, b3684, yhfT, b3377
yidP, b3684, yiaL, b3576
yidP, b3684, yiaM, b3577
yidP, b3684, yicI, b3656
yidP, b3684, yidJ, b3678
yidP, b3684, yidK, b3679
yidQ, b3688, dtd, b3887
yidQ, b3688, glgA, b3429
yidX, b3696, gltS, b3653
yidX, b3696, yhjQ, b3534
yidZ, b3711, gntU, b4476
yidZ, b3711, mdtL, b3710
yidZ, b3711, yidG, b3675
yieE, b3712, fpr, b3924
yieE, b3712, hemC, b3805
yieE, b3712, lysU, b4129
yieE, b3712, ybhG, b795
yieE, b3712, yidQ, b3688
yieF, b3713, yieE, b3712
yieH, b3715, cbrB, b3716
yieH, b3715, yidX, b3696
yieK, b3718, glvG, b4556
yieK, b3718, mdtO, b4081
yieK, b3718, ygjK, b3080
yieK, b3718, yhcC, b3211
yieK, b3718, yiaO, b3579
yieL, b3719, bglF, b3722
yieL, b3719, bglH, b3720
yieL, b3719, glvC, b3683
yieL, b3719, glvG, b4556
yieL, b3719, insM, b4561
yieL, b3719, pyrE, b3642
yieP, b3755, insX, b4505
yieP, b3755, selA, b3591
yifB, b3765, aslA, b3801
yifB, b3765, bglB, b3721
yifB, b3765, bglG, b3723
yifB, b3765, cbrA, b3690
yifB, b3765, frvX, b3898
yifB, b3765, gspD, b3325
yifB, b3765, gspM, b3334
yifB, b3765, setC, b3659
yifB, b3765, sfsB, b3188
yifB, b3765, sgbE, b3583
yifB, b3765, tdcR, b3119
yifB, b3765, yghE, b2969
yifB, b3765, yhfT, b3377
yifB, b3765, yhjB, b3520
yifB, b3765, yiaA, b3562
yifB, b3765, yiaB, b3563
yifB, b3765, yicJ, b3657
yifB, b3765, yidJ, b3678
yifB, b3765, yidP, b3684
yifN, b3777, mobA, b3857
yifN, b3777, mobB, b3856
yifN, b3777, yicH, b3655
yigA, b3810, dapF, b3809
yigA, b3810, gph, b3385
yigA, b3810, xerC, b3811
yigA, b3810, yidA, b3697
yigB, b3812, rffE, b3786
yigB, b3812, rhlB, b3780
yigB, b3812, spoT, b3650
yigB, b3812, trmH, b3651
yigB, b3812, xerC, b3811
yigB, b3812, yigA, b3810
yigE, b4482, arpA, b4017
yigE, b4482, bglB, b3721
yigE, b4482, bglF, b3722
yigE, b4482, bglG, b3723
yigE, b4482, bglH, b3720
yigE, b4482, cbrA, b3690
yigE, b4482, dgoD, b4478
yigE, b4482, frvA, b3900
yigE, b4482, frvB, b3899
yigE, b4482, frvR, b3897
yigE, b4482, frvX, b3898
yigE, b4482, glvC, b3683
yigE, b4482, glvG, b4556
yigE, b4482, hofO, b3393
yigE, b4482, hofQ, b3391
yigE, b4482, lyx, b3580
yigE, b4482, php, b3379
yigE, b4482, pptA, b1461
yigE, b4482, setC, b3659
yigE, b4482, sgbU, b3582
yigE, b4482, ulaF, b4198
yigE, b4482, ulaG, b4192
yigE, b4482, ygjQ, b3086
yigE, b4482, yhaC, b3121
yigE, b4482, yhfT, b3377
yigE, b4482, yiaL, b3576
yigE, b4482, yiaM, b3577
yigE, b4482, yiaO, b3579
yigE, b4482, yiaT, b3584
yigE, b4482, yiaV, b3586
yigE, b4482, yiaW, b3587
yigE, b4482, yicI, b3656
yigE, b4482, yicJ, b3657
yigE, b4482, yidP, b3684
yigF, b3817, yibG, b3596
yigG, b3818, arpA, b4017
yigG, b3818, bglB, b3721
yigG, b3818, bglG, b3723
yigG, b3818, dgoD, b4478
yigG, b3818, frvX, b3898
yigG, b3818, insK, b3558
yigG, b3818, mcrC, b4345
yigG, b3818, rhsB, b3482
yigG, b3818, setC, b3659
yigG, b3818, slyA, b1642
yigG, b3818, tdcR, b3119
yigG, b3818, ydhA, b1639
yigG, b3818, ygdT, b4610
yigG, b3818, ygeN, b2858
yigG, b3818, ygiL, b3043
yigG, b3818, yhaB, b3120
yigG, b3818, yhaC, b3121
yigG, b3818, yhcA, b3215
yigG, b3818, yhfT, b3377
yigG, b3818, yhhZ, b3442
yigG, b3818, yhjB, b3520
yigG, b3818, yiaA, b3562
yigG, b3818, yiaB, b3563
yigG, b3818, yiaK, b3575
yigG, b3818, yiaM, b3577
yigG, b3818, yibV, b4615
yigG, b3818, yicJ, b3657
yigG, b3818, yidJ, b3678
yigG, b3818, yifB, b3765
yigG, b3818, yigE, b4482
yigI, b3820, iscR, b2531
yigI, b3820, kefG, b3351
yigL, b3826, pldB, b3825
yigM, b3827, bcsA, b3533
yigM, b3827, bcsB, b3532
yigM, b3827, gspI, b3330
yigM, b3827, kbaY, b3137
yigP, b3834, rmuC, b3832
yigP, b3834, tatB, b3838
yigP, b3834, ubiB, b3835
yigP, b3834, ubiE, b3833
yigZ, b3848, glmU, b3730
yigZ, b3848, hemC, b3805
yigZ, b3848, hemD, b3804
yigZ, b3848, hemG, b3850
yigZ, b3848, nfi, b3998
yigZ, b3848, pepQ, b3847
yigZ, b3848, trkH, b3849
yihD, b3858, hdfR, b4480
yihD, b3858, yfbU, b2294
yihF, b3861, bglB, b3721
yihF, b3861, bglG, b3723
yihF, b3861, cbrA, b3690
yihF, b3861, cbrC, b3717
yihF, b3861, frvX, b3898
yihF, b3861, gspA, b3323
yihF, b3861, gspB, b3322
yihF, b3861, insK, b3558
yihF, b3861, pbl, b2854
yihF, b3861, rhsB, b3482
yihF, b3861, setC, b3659
yihF, b3861, tdcR, b3119
yihF, b3861, ybfI, b4636
yihF, b3861, ygdT, b4610
yihF, b3861, yghS, b2985
yihF, b3861, ygiL, b3043
yihF, b3861, ygjQ, b3086
yihF, b3861, yhjA, b3518
yihF, b3861, yhjB, b3520
yihF, b3861, yiaA, b3562
yihF, b3861, yiaB, b3563
yihF, b3861, yibV, b4615
yihF, b3861, yicI, b3656
yihF, b3861, yicJ, b3657
yihF, b3861, yidJ, b3678
yihF, b3861, yifB, b3765
yihF, b3861, yigG, b3818
yihG, b3862, alx, b3088
yihG, b3862, barA, b2786
yihG, b3862, paaJ, b1397
yihG, b3862, setC, b3659
yihG, b3862, yigG, b3818
yihG, b3862, yihF, b3861
yihI, b3866, def, b3287
yihM, b3873, nupG, b2964
yihM, b3873, xylR, b3569
yihM, b3873, yhdU, b3263
yihN, b3874, gspK, b3332
yihN, b3874, xylE, b4031
yihN, b3874, xylH, b3568
yihN, b3874, yidI, b3677
yihN, b3874, yidK, b3679
yihN, b3874, yihM, b3873
yihP, b3877, bglF, b3722
yihP, b3877, frlB, b3371
yihP, b3877, glvC, b3683
yihP, b3877, gspK, b3332
yihP, b3877, malS, b3571
yihP, b3877, phnE, b4104
yihP, b3877, xylH, b3568
yihP, b3877, yidK, b3679
yihP, b3877, yihN, b3874
yihQ, b3878, frlD, b3374
yihQ, b3878, mdtO, b4081
yihQ, b3878, mdtP, b4080
yihQ, b3878, phnC, b4106
yihQ, b3878, phnD, b4105
yihQ, b3878, ygcU, b4463
yihQ, b3878, yghQ, b2983
yihQ, b3878, yiaY, b3589
yihQ, b3878, yihP, b3877
yihR, b3879, acrE, b3265
yihR, b3879, malS, b3571
yihR, b3879, sgbH, b3581
yihR, b3879, xylG, b3567
yihR, b3879, yhfW, b3380
yihR, b3879, yhiS, b3504
yihR, b3879, yiaO, b3579
yihR, b3879, yidK, b3679
yihR, b3879, yihP, b3877
yihS, b3880, bglF, b3722
yihS, b3880, frlA, b3370
yihS, b3880, frlD, b3374
yihS, b3880, hyfB, b2482
yihS, b3880, ligB, b3647
yihS, b3880, pflD, b3951
yihS, b3880, phnE, b4104
yihS, b3880, sgbH, b3581
yihS, b3880, yhfW, b3380
yihS, b3880, yhfX, b3381
yihS, b3880, yiaN, b3578
yihS, b3880, yieL, b3719
yihS, b3880, yihP, b3877
yihS, b3880, yihR, b3879
yihT, b3881, arsC, b3503
yihT, b3881, frlB, b3371
yihT, b3881, frwB, b3950
yihT, b3881, fsaB, b3946
yihT, b3881, pflD, b3951
yihT, b3881, ptsA, b3947
yihT, b3881, rhaD, b3902
yihT, b3881, rhaM, b3901
yihT, b3881, sgbH, b3581
yihT, b3881, ulaC, b4195
yihT, b3881, yiaO, b3579
yihT, b3881, yihS, b3880
yihU, b3882, aaeB, b3240
yihU, b3882, frlA, b3370
yihU, b3882, pflD, b3951
yihU, b3882, yiaY, b3589
yihU, b3882, yihQ, b3878
yihU, b3882, yihS, b3880
yihV, b3883, aaeB, b3240
yihV, b3883, cmtA, b2933
yihV, b3883, frlD, b3374
yihV, b3883, frwC, b3949
yihV, b3883, frwD, b3953
yihV, b3883, hypF, b2712
yihV, b3883, pflC, b3952
yihV, b3883, pflD, b3951
yihV, b3883, rtcA, b4475
yihV, b3883, sgcE, b4301
yihV, b3883, yggF, b2930
yihV, b3883, yggR, b2950
yihV, b3883, yiaY, b3589
yihV, b3883, yihU, b3882
yihX, b3885, dtd, b3887
yihX, b3885, hemD, b3804
yihX, b3885, slt, b4392
yihX, b3885, uspA, b3495
yihX, b3885, yaiE, b391
yihX, b3885, yhaL, b3107
yihX, b3885, yidQ, b3688
yihY, b3886, dtd, b3887
yihY, b3886, gfcA, b987
yihY, b3886, glgA, b3429
yihY, b3886, glgB, b3432
yihY, b3886, glgX, b3431
yihY, b3886, nadR, b4390
yihY, b3886, pgi, b4025
yihY, b3886, ppk, b2501
yihY, b3886, slt, b4392
yihY, b3886, ygdH, b2795
yihY, b3886, yihX, b3885
yiiE, b3889, bglB, b3721
yiiE, b3889, frvX, b3898
yiiE, b3889, setC, b3659
yiiE, b3889, ygiL, b3043
yiiE, b3889, ygjQ, b3086
yiiE, b3889, yhaC, b3121
yiiE, b3889, yhhH, b3483
yiiE, b3889, yiaT, b3584
yiiE, b3889, yiaU, b3585
yiiE, b3889, yibV, b4615
yiiE, b3889, yigE, b4482
yiiF, b3890, gspA, b3323
yiiF, b3890, insO, b4623
yiiF, b3890, ulaR, b4191
yiiG, b3896, alsE, b4085
yiiG, b3896, arpA, b4017
yiiG, b3896, bglB, b3721
yiiG, b3896, bglG, b3723
yiiG, b3896, cbrA, b3690
yiiG, b3896, cmtB, b2934
yiiG, b3896, dgoD, b4478
yiiG, b3896, dsrA, b1954
yiiG, b3896, frvX, b3898
yiiG, b3896, gspD, b3325
yiiG, b3896, mokA, b4647
yiiG, b3896, pbl, b2854
yiiG, b3896, rhsB, b3482
yiiG, b3896, setC, b3659
yiiG, b3896, sgbE, b3583
yiiG, b3896, sgbU, b3582
yiiG, b3896, tdcR, b3119
yiiG, b3896, ulaB, b4194
yiiG, b3896, ulaR, b4191
yiiG, b3896, wecH, b3561
yiiG, b3896, ybfI, b4636
yiiG, b3896, ydhA, b1639
yiiG, b3896, ygdT, b4610
yiiG, b3896, ygeN, b2858
yiiG, b3896, yghS, b2985
yiiG, b3896, ygiL, b3043
yiiG, b3896, ygjQ, b3086
yiiG, b3896, yhaB, b3120
yiiG, b3896, yhfT, b3377
yiiG, b3896, yhfU, b3378
yiiG, b3896, yhjA, b3518
yiiG, b3896, yhjB, b3520
yiiG, b3896, yiaA, b3562
yiiG, b3896, yiaB, b3563
yiiG, b3896, yiaK, b3575
yiiG, b3896, yiaU, b3585
yiiG, b3896, yibV, b4615
yiiG, b3896, yicI, b3656
yiiG, b3896, yicJ, b3657
yiiG, b3896, yidJ, b3678
yiiG, b3896, yifB, b3765
yiiG, b3896, yigE, b4482
yiiG, b3896, yigG, b3818
yiiG, b3896, yihF, b3861
yiiG, b3896, yihG, b3862
yiiG, b3896, yiiE, b3889
yiiM, b3910, gntR, b3438
yiiM, b3910, yieF, b3713
yiiS, b3922, uspD, b3923
yiiS, b3922, yafD, b209
yiiS, b3922, ybfA, b699
yiiS, b3922, yhaH, b3103
yiiX, b3937, ade, b3665
yiiX, b3937, mrcA, b3396
yiiX, b3937, uvrD, b3813
yijD, b3964, fabR, b3963
yijE, b3943, bcsA, b3533
yijE, b3943, bcsB, b3532
yijE, b3943, gspH, b3329
yijE, b3943, mdtL, b3710
yijE, b3943, rhaS, b3905
yijE, b3943, rhaT, b3907
yijE, b3943, yhaI, b3104
yijE, b3943, yidG, b3675
yijE, b3943, yigM, b3827
yijF, b3944, gspF, b3327
yijF, b3944, rhaR, b3906
yjaA, b4011, alx, b3088
yjaA, b4011, aslB, b3800
yjaA, b4011, insJ, b3557
yjaA, b4011, insK, b3558
yjaG, b3999, yibN, b3611
yjaZ, b3989, insK, b3558
yjaZ, b3989, mdtL, b3710
yjaZ, b3989, tsgA, b3364
yjaZ, b3989, yiaB, b3563
yjaZ, b3989, yidZ, b3711
yjbE, b4026, aaeB, b3240
yjbE, b4026, fcl, b2052
yjbE, b4026, insN, b4587
yjbE, b4026, phnL, b4096
yjbE, b4026, yggR, b2950
yjbF, b4027, bcsA, b3533
yjbF, b4027, gspE, b3326
yjbF, b4027, gspI, b3330
yjbF, b4027, kbaY, b3137
yjbF, b4027, phnG, b4101
yjbF, b4027, phnH, b4100
yjbF, b4027, phnI, b4099
yjbF, b4027, phnJ, b4098
yjbF, b4027, phnN, b4094
yjbF, b4027, rhaD, b3902
yjbF, b4027, rtcR, b3422
yjbF, b4027, scpA, b2917
yjbF, b4027, scpB, b2919
yjbF, b4027, yhcC, b3211
yjbF, b4027, yieK, b3718
yjbG, b4028, aaeB, b3240
yjbG, b4028, bcsZ, b3531
yjbG, b4028, fcl, b2052
yjbG, b4028, fdrA, b518
yjbG, b4028, frwD, b3953
yjbG, b4028, glnG, b3868
yjbG, b4028, hyfI, b2489
yjbG, b4028, insN, b4587
yjbG, b4028, lysR, b2839
yjbG, b4028, phnM, b4095
yjbG, b4028, rhsC, b700
yjbG, b4028, uhpB, b3668
yjbG, b4028, yagF, b269
yjbG, b4028, yggR, b2950
yjbG, b4028, yidF, b3674
yjbG, b4028, yjbE, b4026
yjbH, b4029, bcsB, b3532
yjbH, b4029, yidG, b3675
yjbI, b4038, arpA, b4017
yjbI, b4038, aslA, b3801
yjbI, b4038, bglB, b3721
yjbI, b4038, frvX, b3898
yjbI, b4038, pbl, b2854
yjbI, b4038, rhsB, b3482
yjbI, b4038, setC, b3659
yjbI, b4038, tdcR, b3119
yjbI, b4038, ygeG, b2851
yjbI, b4038, ygeH, b2852
yjbI, b4038, ygeK, b2856
yjbI, b4038, ygjI, b3078
yjbI, b4038, yhaB, b3120
yjbI, b4038, yhhZ, b3442
yjbI, b4038, yhjB, b3520
yjbI, b4038, yiaA, b3562
yjbI, b4038, yiaL, b3576
yjbI, b4038, yiaM, b3577
yjbI, b4038, yigG, b3818
yjbI, b4038, yihF, b3861
yjbI, b4038, yiiG, b3896
yjbJ, b4045, adhP, b1478
yjbJ, b4045, ariR, b1166
yjbJ, b4045, astA, b1747
yjbJ, b4045, astC, b1748
yjbJ, b4045, dkgA, b3012
yjbJ, b4045, dps, b812
yjbJ, b4045, ecnB, b4411
yjbJ, b4045, elaB, b2266
yjbJ, b4045, fic, b3361
yjbJ, b4045, micF, b4439
yjbJ, b4045, osmY, b4376
yjbJ, b4045, otsB, b1897
yjbJ, b4045, sodC, b1646
yjbJ, b4045, talA, b2464
yjbJ, b4045, uspB, b3494
yjbJ, b4045, ybgS, b753
yjbJ, b4045, yeaG, b1783
yjbJ, b4045, ygaF, b2660
yjbJ, b4045, ygaM, b2672
yjbJ, b4045, ygaU, b2665
yjbJ, b4045, ygiW, b3024
yjbJ, b4045, yhbO, b3153
yjbJ, b4045, yhcO, b3239
yjbJ, b4045, yhhA, b3448
yjbJ, b4045, yhjD, b3522
yjbJ, b4045, yiaG, b3555
yjbL, b4047, bglB, b3721
yjbL, b4047, pbl, b2854
yjbL, b4047, rhsB, b3482
yjbL, b4047, setC, b3659
yjbL, b4047, tdcR, b3119
yjbL, b4047, yhaB, b3120
yjbL, b4047, yiaM, b3577
yjbL, b4047, yigG, b3818
yjbL, b4047, yiiG, b3896
yjbL, b4047, yjbI, b4038
yjbM, b4048, bglB, b3721
yjbM, b4048, bglG, b3723
yjbM, b4048, ompL, b3875
yjbM, b4048, pbl, b2854
yjbM, b4048, setC, b3659
yjbM, b4048, ybfI, b4636
yjbM, b4048, ygdT, b4610
yjbM, b4048, ygeG, b2851
yjbM, b4048, ygeH, b2852
yjbM, b4048, ygeK, b2856
yjbM, b4048, ygeN, b2858
yjbM, b4048, ygiL, b3043
yjbM, b4048, yhaC, b3121
yjbM, b4048, yhhZ, b3442
yjbM, b4048, yhiJ, b3488
yjbM, b4048, yhjA, b3518
yjbM, b4048, yhjB, b3520
yjbM, b4048, yiaA, b3562
yjbM, b4048, yibV, b4615
yjbM, b4048, yigG, b3818
yjbM, b4048, yihF, b3861
yjbM, b4048, yiiE, b3889
yjbM, b4048, yiiG, b3896
yjbM, b4048, yjbI, b4038
yjbM, b4048, yjbL, b4047
yjbQ, b4056, cbpA, b1000
yjbQ, b4056, cfa, b1661
yjbQ, b4056, cueR, b487
yjbQ, b4056, dps, b812
yjbQ, b4056, gapC, b4493
yjbQ, b4056, glgA, b3429
yjbQ, b4056, glgC, b3430
yjbQ, b4056, glgX, b3431
yjbQ, b4056, smg, b3284
yjbQ, b4056, uspD, b3923
yjbQ, b4056, yidQ, b3688
yjbR, b4057, aidB, b4187
yjbR, b4057, cbpA, b1000
yjbR, b4057, cbpM, b999
yjbR, b4057, cfa, b1661
yjbR, b4057, cueR, b487
yjbR, b4057, gapC, b4493
yjbR, b4057, glgA, b3429
yjbR, b4057, uspD, b3923
yjbR, b4057, ydiH, b1685
yjbR, b4057, yidQ, b3688
yjbR, b4057, yjbQ, b4056
yjbS, b4621, bglG, b3723
yjbS, b4621, frvX, b3898
yjbS, b4621, pbl, b2854
yjbS, b4621, setC, b3659
yjbS, b4621, tdcR, b3119
yjbS, b4621, ybfF, b686
yjbS, b4621, ygdT, b4610
yjbS, b4621, ygeN, b2858
yjbS, b4621, yhhZ, b3442
yjbS, b4621, yhjB, b3520
yjbS, b4621, yiaA, b3562
yjbS, b4621, yiaB, b3563
yjbS, b4621, yibV, b4615
yjbS, b4621, yigG, b3818
yjbS, b4621, yihF, b3861
yjbS, b4621, yiiG, b3896
yjbS, b4621, yjbI, b4038
yjbS, b4621, yjbM, b4048
yjcB, b4060, agp, b1002
yjcB, b4060, aldA, b1415
yjcB, b4060, cyaA, b3806
yjcB, b4060, isrB, b4434
yjcB, b4060, mtfA, b1976
yjcB, b4060, nmpC, b553
yjcB, b4060, tnaC, b3707
yjcB, b4060, ydeN, b1498
yjcD, b4064, argD, b3359
yjcD, b4064, aroP, b112
yjcD, b4064, codB, b336
yjcD, b4064, cvpA, b2313
yjcD, b4064, livF, b3454
yjcD, b4064, livG, b3455
yjcD, b4064, livH, b3457
yjcD, b4064, livK, b3458
yjcD, b4064, livM, b3456
yjcD, b4064, purC, b2476
yjcD, b4064, purD, b4005
yjcD, b4064, purF, b2312
yjcD, b4064, purK, b522
yjcD, b4064, purL, b2557
yjcD, b4064, purM, b2499
yjcD, b4064, purN, b2500
yjcD, b4064, purT, b1849
yjcD, b4064, yicE, b3654
yjcD, b4064, yieG, b3714
yjcF, b4066, gspJ, b3331
yjcF, b4066, yhiS, b3504
yjcF, b4066, yidK, b3679
yjcF, b4066, yihN, b3874
yjcH, b4068, aceA, b4015
yjcH, b4068, acs, b4069
yjcH, b4068, actP, b4067
yjcH, b4068, aldA, b1415
yjcH, b4068, cstA, b598
yjcH, b4068, fadA, b3845
yjcH, b4068, fadB, b3846
yjcH, b4068, glcC, b2980
yjcH, b4068, ugpE, b3451
yjcH, b4068, ybdD, b4512
yjcS, b4083, alsA, b4087
yjcS, b4083, frvA, b3900
yjcS, b4083, frvR, b3897
yjcS, b4083, kbaY, b3137
yjcS, b4083, mdtN, b4082
yjcS, b4083, mdtO, b4081
yjcS, b4083, nrfG, b4076
yjcS, b4083, rhaD, b3902
yjcS, b4083, yiaO, b3579
yjcS, b4083, yicI, b3656
yjcZ, b4110, aer, b3072
yjcZ, b4110, cheA, b1888
yjcZ, b4110, cheB, b1883
yjcZ, b4110, cheR, b1884
yjcZ, b4110, cheW, b1887
yjcZ, b4110, cheY, b1882
yjcZ, b4110, cheZ, b1881
yjcZ, b4110, flgA, b1072
yjcZ, b4110, flgB, b1073
yjcZ, b4110, flgC, b1074
yjcZ, b4110, flgD, b1075
yjcZ, b4110, flgE, b1076
yjcZ, b4110, flgF, b1077
yjcZ, b4110, flgG, b1078
yjcZ, b4110, flgH, b1079
yjcZ, b4110, flgI, b1080
yjcZ, b4110, flgJ, b1081
yjcZ, b4110, flgK, b1082
yjcZ, b4110, flgL, b1083
yjcZ, b4110, flgM, b1071
yjcZ, b4110, flgN, b1070
yjcZ, b4110, flhA, b1879
yjcZ, b4110, flhB, b1880
yjcZ, b4110, fliA, b1922
yjcZ, b4110, fliC, b1923
yjcZ, b4110, fliD, b1924
yjcZ, b4110, fliE, b1937
yjcZ, b4110, fliF, b1938
yjcZ, b4110, fliG, b1939
yjcZ, b4110, fliH, b1940
yjcZ, b4110, fliJ, b1942
yjcZ, b4110, fliK, b1943
yjcZ, b4110, fliL, b1944
yjcZ, b4110, fliM, b1945
yjcZ, b4110, fliN, b1946
yjcZ, b4110, fliO, b1947
yjcZ, b4110, fliP, b1948
yjcZ, b4110, fliS, b1925
yjcZ, b4110, fliT, b1926
yjcZ, b4110, fliZ, b1921
yjcZ, b4110, flxA, b1566
yjcZ, b4110, modA, b763
yjcZ, b4110, modB, b764
yjcZ, b4110, modC, b765
yjcZ, b4110, motA, b1890
yjcZ, b4110, motB, b1889
yjcZ, b4110, tap, b1885
yjcZ, b4110, tar, b1886
yjcZ, b4110, trg, b1421
yjcZ, b4110, tsr, b4355
yjcZ, b4110, uhpT, b3666
yjcZ, b4110, ves, b1742
yjcZ, b4110, ycgR, b1194
yjcZ, b4110, yecR, b1904
yjcZ, b4110, yhjH, b3525
yjdA, b4109, aer, b3072
yjdA, b4109, cheA, b1888
yjdA, b4109, cheB, b1883
yjdA, b4109, cheR, b1884
yjdA, b4109, cheW, b1887
yjdA, b4109, cheY, b1882
yjdA, b4109, cheZ, b1881
yjdA, b4109, flgA, b1072
yjdA, b4109, flgB, b1073
yjdA, b4109, flgC, b1074
yjdA, b4109, flgD, b1075
yjdA, b4109, flgE, b1076
yjdA, b4109, flgF, b1077
yjdA, b4109, flgG, b1078
yjdA, b4109, flgH, b1079
yjdA, b4109, flgI, b1080
yjdA, b4109, flgJ, b1081
yjdA, b4109, flgK, b1082
yjdA, b4109, flgL, b1083
yjdA, b4109, flgM, b1071
yjdA, b4109, flgN, b1070
yjdA, b4109, flhC, b1891
yjdA, b4109, flhD, b1892
yjdA, b4109, fliA, b1922
yjdA, b4109, fliC, b1923
yjdA, b4109, fliD, b1924
yjdA, b4109, fliE, b1937
yjdA, b4109, fliF, b1938
yjdA, b4109, fliG, b1939
yjdA, b4109, fliH, b1940
yjdA, b4109, fliI, b1941
yjdA, b4109, fliJ, b1942
yjdA, b4109, fliK, b1943
yjdA, b4109, fliL, b1944
yjdA, b4109, fliM, b1945
yjdA, b4109, fliN, b1946
yjdA, b4109, fliO, b1947
yjdA, b4109, fliP, b1948
yjdA, b4109, fliQ, b1949
yjdA, b4109, fliS, b1925
yjdA, b4109, fliT, b1926
yjdA, b4109, fliZ, b1921
yjdA, b4109, flxA, b1566
yjdA, b4109, modA, b763
yjdA, b4109, modB, b764
yjdA, b4109, modC, b765
yjdA, b4109, motA, b1890
yjdA, b4109, motB, b1889
yjdA, b4109, tap, b1885
yjdA, b4109, tar, b1886
yjdA, b4109, trg, b1421
yjdA, b4109, tsr, b4355
yjdA, b4109, uhpT, b3666
yjdA, b4109, ves, b1742
yjdA, b4109, ycgR, b1194
yjdA, b4109, yecR, b1904
yjdA, b4109, yhjH, b3525
yjdA, b4109, yjcZ, b4110
yjdC, b4135, blc, b4149
yjdC, b4135, dkgA, b3012
yjdC, b4135, dps, b812
yjdC, b4135, elaB, b2266
yjdC, b4135, fic, b3361
yjdC, b4135, msrA, b4219
yjdC, b4135, osmE, b1739
yjdC, b4135, osmY, b4376
yjdC, b4135, poxB, b871
yjdC, b4135, qor, b4051
yjdC, b4135, talA, b2464
yjdC, b4135, uspB, b3494
yjdC, b4135, ygaM, b2672
yjdC, b4135, yiaG, b3555
yjdC, b4135, yibF, b3592
yjdI, b4126, bfr, b3336
yjdI, b4126, blc, b4149
yjdI, b4126, dkgA, b3012
yjdI, b4126, dps, b812
yjdI, b4126, elaB, b2266
yjdI, b4126, fic, b3361
yjdI, b4126, gadW, b3515
yjdI, b4126, gadX, b3516
yjdI, b4126, hdeA, b3510
yjdI, b4126, hdeB, b3509
yjdI, b4126, mscL, b3291
yjdI, b4126, osmE, b1739
yjdI, b4126, osmY, b4376
yjdI, b4126, qor, b4051
yjdI, b4126, talA, b2464
yjdI, b4126, uspB, b3494
yjdI, b4126, ybeL, b643
yjdI, b4126, ybgA, b707
yjdI, b4126, ybjP, b865
yjdI, b4126, ygaM, b2672
yjdI, b4126, ygaU, b2665
yjdI, b4126, yggE, b2922
yjdI, b4126, yhcO, b3239
yjdI, b4126, yhfG, b3362
yjdI, b4126, yhhT, b3474
yjdI, b4126, yhjD, b3522
yjdI, b4126, yiaG, b3555
yjdI, b4126, yibF, b3592
yjdI, b4126, yjdC, b4135
yjdJ, b4127, bfr, b3336
yjdJ, b4127, blc, b4149
yjdJ, b4127, dkgA, b3012
yjdJ, b4127, dps, b812
yjdJ, b4127, elaB, b2266
yjdJ, b4127, fic, b3361
yjdJ, b4127, gadW, b3515
yjdJ, b4127, gadX, b3516
yjdJ, b4127, hdeA, b3510
yjdJ, b4127, hdeB, b3509
yjdJ, b4127, mscL, b3291
yjdJ, b4127, osmE, b1739
yjdJ, b4127, osmY, b4376
yjdJ, b4127, qor, b4051
yjdJ, b4127, talA, b2464
yjdJ, b4127, uspB, b3494
yjdJ, b4127, ybeL, b643
yjdJ, b4127, ybjP, b865
yjdJ, b4127, ygaM, b2672
yjdJ, b4127, ygaU, b2665
yjdJ, b4127, yhcO, b3239
yjdJ, b4127, yhhT, b3474
yjdJ, b4127, yhjD, b3522
yjdJ, b4127, yiaG, b3555
yjdJ, b4127, yjdC, b4135
yjdJ, b4127, yjdI, b4126
yjdK, b4128, adiY, b4116
yjdK, b4128, ansB, b2957
yjdK, b4128, dcuB, b4123
yjdK, b4128, dcuC, b621
yjdK, b4128, dmsA, b894
yjdK, b4128, frdA, b4154
yjdK, b4128, frdB, b4153
yjdK, b4128, frdC, b4152
yjdK, b4128, fumB, b4122
yjdK, b4128, hybA, b2996
yjdK, b4128, hybO, b2997
yjdK, b4128, hypA, b2726
yjdK, b4128, hypB, b2727
yjdK, b4128, hypC, b2728
yjdK, b4128, hypD, b2729
yjdK, b4128, nirB, b3365
yjdK, b4128, pepE, b4021
yjdK, b4128, ravA, b3746
yjdK, b4128, tdcA, b3118
yjdK, b4128, tdcB, b3117
yjdL, b4130, cadA, b4131
yjdL, b4130, cadB, b4132
yjdN, b4107, aldB, b3588
yjdN, b4107, fic, b3361
yjdN, b4107, mlrA, b2127
yjdN, b4107, otsB, b1897
yjdN, b4107, sodC, b1646
yjdN, b4107, uspB, b3494
yjdN, b4107, ybaA, b456
yjdN, b4107, ycgB, b1188
yjdN, b4107, yeaG, b1783
yjdN, b4107, yedP, b1955
yjdN, b4107, yegP, b2080
yjdN, b4107, yfcG, b2302
yjdN, b4107, ygaF, b2660
yjdN, b4107, ygaM, b2672
yjdN, b4107, ygaU, b2665
yjdN, b4107, yghX, b4658
yjdN, b4107, yhcO, b3239
yjdN, b4107, yhhA, b3448
yjdN, b4107, yiaG, b3555
yjdO, b4559, ansB, b2957
yjdO, b4559, dcuC, b621
yjdO, b4559, frdD, b4151
yjdO, b4559, hypA, b2726
yjdO, b4559, hypB, b2727
yjdO, b4559, hypC, b2728
yjdO, b4559, yjdK, b4128
yjeE, b4168, kdsC, b3198
yjeF, b4167, yjeE, b4168
yjeI, b4144, yciI, b1251
yjeJ, b4145, insK, b3558
yjeJ, b4145, insO, b4623
yjeJ, b4145, sapD, b1291
yjeJ, b4145, setC, b3659
yjeJ, b4145, yhjB, b3520
yjeJ, b4145, yiaB, b3563
yjeJ, b4145, yibV, b4615
yjeJ, b4145, yidJ, b3678
yjeJ, b4145, yihF, b3861
yjeJ, b4145, yiiG, b3896
yjeM, b4156, yjaA, b4011
yjeN, b4157, yjeM, b4156
yjeO, b4158, yjaA, b4011
yjeO, b4158, yjeM, b4156
yjeO, b4158, yjeN, b4157
yjeP, b4159, yihG, b3862
yjeS, b4166, uvrA, b4058
yjeT, b4176, alx, b3088
yjeT, b4176, sscR, b2765
yjeT, b4176, yeaO, b1792
yjeT, b4176, yggW, b2955
yjeT, b4176, yhhL, b3466
yjfC, b4186, yhfS, b3376
yjfK, b4183, ygjH, b3074
yjfM, b4185, bglH, b3720
yjfM, b4185, glvC, b3683
yjfM, b4185, yidK, b3679
yjfM, b4185, yjfL, b4184
yjfN, b4188, agp, b1002
yjfN, b4188, csiE, b2535
yjfN, b4188, melR, b4118
yjfN, b4188, raiA, b2597
yjfN, b4188, ychH, b1205
yjfN, b4188, ydcH, b1426
yjfN, b4188, ygeV, b2869
yjfN, b4188, ygfJ, b2877
yjfN, b4188, yghZ, b3001
yjfO, b4189, csiE, b2535
yjfO, b4189, glgS, b3049
yjfO, b4189, melR, b4118
yjfO, b4189, raiA, b2597
yjfO, b4189, ryhA, b4450
yjfO, b4189, sbmC, b2009
yjfO, b4189, sfsA, b146
yjfO, b4189, smg, b3284
yjfO, b4189, ybeL, b643
yjfO, b4189, ychH, b1205
yjfO, b4189, ydcH, b1426
yjfO, b4189, ygeV, b2869
yjfO, b4189, ygfJ, b2877
yjfO, b4189, yghZ, b3001
yjfO, b4189, yjfN, b4188
yjfZ, b4204, insK, b3558
yjfZ, b4204, yghE, b2969
yjfZ, b4204, yigG, b3818
yjfZ, b4204, yihG, b3862
yjgA, b4234, yihI, b3866
yjgB, b4269, blc, b4149
yjgB, b4269, dkgA, b3012
yjgB, b4269, dps, b812
yjgB, b4269, elaB, b2266
yjgB, b4269, fic, b3361
yjgB, b4269, osmY, b4376
yjgB, b4269, otsB, b1897
yjgB, b4269, poxB, b871
yjgB, b4269, talA, b2464
yjgB, b4269, tktB, b2465
yjgB, b4269, yfcG, b2302
yjgB, b4269, ygaM, b2672
yjgB, b4269, ygaU, b2665
yjgB, b4269, ygiW, b3024
yjgB, b4269, yhbO, b3153
yjgB, b4269, yhcO, b3239
yjgB, b4269, yhfG, b3362
yjgB, b4269, yhjD, b3522
yjgB, b4269, yiaG, b3555
yjgB, b4269, yjbJ, b4045
yjgH, b4248, bcsC, b3530
yjgH, b4248, fic, b3361
yjgH, b4248, xylA, b3565
yjgH, b4248, yfcG, b2302
yjgH, b4248, yhcO, b3239
yjgH, b4248, yhjD, b3522
yjgH, b4248, yhjY, b3548
yjgH, b4248, yiaG, b3555
yjgH, b4248, yjdC, b4135
yjgH, b4248, yjdJ, b4127
yjgI, b4249, bcsA, b3533
yjgI, b4249, bcsB, b3532
yjgI, b4249, gspE, b3326
yjgI, b4249, gspH, b3329
yjgI, b4249, phnG, b4101
yjgI, b4249, phnH, b4100
yjgI, b4249, phnI, b4099
yjgI, b4249, phnJ, b4098
yjgI, b4249, phnL, b4096
yjgI, b4249, scpA, b2917
yjgI, b4249, yhcC, b3211
yjgI, b4249, yieK, b3718
yjgI, b4249, yjbF, b4027
yjgK, b4252, mhpC, b349
yjgL, b4253, yjgK, b4252
yjgM, b4256, ybbC, b498
yjgN, b4257, yaiS, b364
yjgN, b4257, yhhZ, b3442
yjgN, b4257, yjbI, b4038
yjgP, b4261, cdsA, b175
yjgP, b4261, fmt, b3288
yjgP, b4261, rluD, b2594
yjgQ, b4262, yjgP, b4261
yjgR, b4263, aldB, b3588
yjgR, b4263, dkgA, b3012
yjgR, b4263, fic, b3361
yjgR, b4263, msyB, b1051
yjgR, b4263, yfcG, b2302
yjgR, b4263, ygaM, b2672
yjgR, b4263, ygaU, b2665
yjgR, b4263, yhcO, b3239
yjgR, b4263, yhjD, b3522
yjgR, b4263, yiaG, b3555
yjgR, b4263, yjgH, b4248
yjgX, b4575, cspH, b989
yjgX, b4575, sfsB, b3188
yjgX, b4575, yceI, b1056
yjgZ, b4277, aaeB, b3240
yjgZ, b4277, cmtA, b2933
yjgZ, b4277, cpsB, b2049
yjgZ, b4277, cpsG, b2048
yjgZ, b4277, fdrA, b518
yjgZ, b4277, frwD, b3953
yjgZ, b4277, hofQ, b3391
yjgZ, b4277, hyfI, b2489
yjgZ, b4277, hypF, b2712
yjgZ, b4277, mdtP, b4080
yjgZ, b4277, norV, b2710
yjgZ, b4277, pflD, b3951
yjgZ, b4277, phnM, b4095
yjgZ, b4277, renD, b542
yjgZ, b4277, rtcA, b4475
yjgZ, b4277, uhpB, b3668
yjgZ, b4277, wcaI, b2050
yjgZ, b4277, wcaJ, b2047
yjgZ, b4277, yehP, b2121
yjgZ, b4277, yggF, b2930
yjgZ, b4277, yggR, b2950
yjgZ, b4277, yhcC, b3211
yjgZ, b4277, yiaY, b3589
yjgZ, b4277, yihV, b3883
yjgZ, b4277, yjbG, b4028
yjhB, b4279, dsdX, b2365
yjhB, b4279, lldD, b3605
yjhB, b4279, lldP, b3603
yjhB, b4279, lldR, b3604
yjhB, b4279, mglA, b2149
yjhB, b4279, mglC, b2148
yjhB, b4279, nanA, b3225
yjhB, b4279, nanC, b4311
yjhB, b4279, nanE, b3223
yjhB, b4279, nanM, b4310
yjhB, b4279, nanT, b3224
yjhB, b4279, tnaC, b3707
yjhB, b4279, treB, b4240
yjhB, b4279, yedR, b1963
yjhB, b4279, yhcH, b3221
yjhC, b4280, nanA, b3225
yjhC, b4280, nanC, b4311
yjhC, b4280, nanM, b4310
yjhC, b4280, yhdU, b3263
yjhC, b4280, yjhB, b4279
yjhD, b4281, cbrC, b3717
yjhD, b4281, gspA, b3323
yjhD, b4281, gspB, b3322
yjhD, b4281, insO, b4623
yjhD, b4281, yadD, b132
yjhD, b4281, yecE, b1868
yjhE, b4282, insK, b3558
yjhE, b4282, insO, b4623
yjhE, b4282, yihG, b3862
yjhE, b4282, yjhD, b4281
yjhF, b4296, frlA, b3370
yjhF, b4296, yihS, b3880
yjhG, b4297, basS, b4112
yjhH, b4298, yjhG, b4297
yjhI, b4299, yjhH, b4298
yjhQ, b4307, yjhP, b4306
yjhR, b4308, bglB, b3721
yjhR, b4308, dld, b2133
yjhR, b4308, gspA, b3323
yjhR, b4308, gspB, b3322
yjhR, b4308, insK, b3558
yjhR, b4308, insO, b4623
yjhR, b4308, pinH, b2648
yjhR, b4308, pykA, b1854
yjhR, b4308, rhsB, b3482
yjhR, b4308, setC, b3659
yjhR, b4308, ygeK, b2856
yjhR, b4308, ygeN, b2858
yjhR, b4308, yghD, b2968
yjhR, b4308, ygiL, b3043
yjhR, b4308, yhhH, b3483
yjhR, b4308, yhjB, b3520
yjhR, b4308, yiaA, b3562
yjhR, b4308, yiaB, b3563
yjhR, b4308, yiaT, b3584
yjhR, b4308, yibV, b4615
yjhR, b4308, yihF, b3861
yjhR, b4308, yiiE, b3889
yjhR, b4308, yiiF, b3890
yjhR, b4308, yiiG, b3896
yjhR, b4308, yjbI, b4038
yjhR, b4308, yjbM, b4048
yjhR, b4308, yjeJ, b4145
yjhR, b4308, yjhD, b4281
yjhS, b4309, idnO, b4266
yjhS, b4309, nanM, b4310
yjhS, b4309, yjbM, b4048
yjhX, b4566, yjhQ, b4307
yjhY, b4656, gst, b1635
yjhY, b4656, sohA, b3129
yjhY, b4656, torI, b4501
yjhY, b4656, ydhR, b1667
yjhY, b4656, yefM, b2017
yjhY, b4656, yhaV, b3130
yjiA, b4352, dsdX, b2365
yjiA, b4352, rihA, b651
yjiC, b4325, agaD, b3140
yjiC, b4325, agaI, b3141
yjiC, b4325, gspF, b3327
yjiC, b4325, gspG, b3328
yjiC, b4325, gspJ, b3331
yjiC, b4325, kbaY, b3137
yjiC, b4325, qseC, b3026
yjiC, b4325, rhaR, b3906
yjiC, b4325, rhaS, b3905
yjiC, b4325, yghR, b2984
yjiC, b4325, yiaA, b3562
yjiE, b4327, iadA, b4328
yjiG, b4329, appA, b980
yjiG, b4329, appB, b979
yjiG, b4329, appC, b978
yjiG, b4329, hyaA, b972
yjiG, b4329, hyaB, b973
yjiG, b4329, hyaC, b974
yjiG, b4329, hyaD, b975
yjiG, b4329, hyaE, b976
yjiG, b4329, hyaF, b977
yjiG, b4329, iadA, b4328
yjiG, b4329, sodA, b3908
yjiG, b4329, yccB, b4592
yjiG, b4329, yjiE, b4327
yjiH, b4330, appC, b978
yjiH, b4330, dctR, b3507
yjiH, b4330, hyaA, b972
yjiH, b4330, hyaB, b973
yjiH, b4330, hyaC, b974
yjiH, b4330, hyaD, b975
yjiH, b4330, hyaE, b976
yjiH, b4330, hyaF, b977
yjiH, b4330, iadA, b4328
yjiH, b4330, mdtE, b3513
yjiH, b4330, mdtF, b3514
yjiH, b4330, yccB, b4592
yjiH, b4330, yjiE, b4327
yjiH, b4330, yjiG, b4329
yjiK, b4333, aslA, b3801
yjiK, b4333, bglB, b3721
yjiK, b4333, yhjB, b3520
yjiK, b4333, yjbI, b4038
yjiL, b4334, gldA, b3945
yjiL, b4334, nrfC, b4072
yjiL, b4334, nrfD, b4073
yjiM, b4335, ycbJ, b919
yjiM, b4335, yeiT, b2146
yjiM, b4335, yjiL, b4334
yjiN, b4336, yhiD, b3508
yjiN, b4336, yhjY, b3548
yjiN, b4336, yiaG, b3555
yjiN, b4336, yjgH, b4248
yjiP, b4339, idnT, b4265
yjiP, b4339, yihR, b3879
yjiR, b4340, yfjV, b2641
yjiT, b4342, aphA, b4055
yjiT, b4342, evgA, b2369
yjiT, b4342, srlA, b2702
yjiT, b4342, srlR, b2707
yjiT, b4342, treB, b4240
yjiV, b4486, yjiT, b4342
yjiX, b4353, dsdX, b2365
yjiX, b4353, treC, b4239
yjiX, b4353, yjiA, b4352
yjiY, b4354, dhaK, b1200
yjiY, b4354, dhaL, b1199
yjiY, b4354, dhaM, b1198
yjiY, b4354, dsdX, b2365
yjiY, b4354, treC, b4239
yjiY, b4354, yjiA, b4352
yjiY, b4354, yjiX, b4353
yjjB, b4363, nrfF, b4075
yjjG, b4374, rimI, b4373
yjjI, b4380, ansB, b2957
yjjI, b4380, bfd, b3337
yjjI, b4380, dcuA, b4138
yjjI, b4380, dcuB, b4123
yjjI, b4380, dcuC, b621
yjjI, b4380, dmsA, b894
yjjI, b4380, dmsB, b895
yjjI, b4380, focA, b904
yjjI, b4380, frdA, b4154
yjjI, b4380, frdB, b4153
yjjI, b4380, frdC, b4152
yjjI, b4380, frdD, b4151
yjjI, b4380, fumB, b4122
yjjI, b4380, garD, b3128
yjjI, b4380, hybO, b2997
yjjI, b4380, hypA, b2726
yjjI, b4380, hypB, b2727
yjjI, b4380, hypC, b2728
yjjI, b4380, hypD, b2729
yjjI, b4380, hypE, b2730
yjjI, b4380, kgtP, b2587
yjjI, b4380, napA, b2206
yjjI, b4380, napB, b2203
yjjI, b4380, napC, b2202
yjjI, b4380, napD, b2207
yjjI, b4380, napF, b2208
yjjI, b4380, napG, b2205
yjjI, b4380, napH, b2204
yjjI, b4380, narG, b1224
yjjI, b4380, narK, b1223
yjjI, b4380, nikA, b3476
yjjI, b4380, nikB, b3477
yjjI, b4380, nikC, b3478
yjjI, b4380, nikD, b3479
yjjI, b4380, nikE, b3480
yjjI, b4380, nirB, b3365
yjjI, b4380, nirC, b3367
yjjI, b4380, nirD, b3366
yjjI, b4380, nrdD, b4238
yjjI, b4380, nrdG, b4237
yjjI, b4380, nrfA, b4070
yjjI, b4380, nrfB, b4071
yjjI, b4380, nrfC, b4072
yjjI, b4380, ompW, b1256
yjjI, b4380, pepE, b4021
yjjI, b4380, ravA, b3746
yjjI, b4380, selA, b3591
yjjI, b4380, tdcB, b3117
yjjI, b4380, tdcC, b3116
yjjI, b4380, viaA, b3745
yjjI, b4380, yfeX, b2431
yjjI, b4380, yfiD, b2579
yjjI, b4380, yhbU, b3158
yjjI, b4380, yhbV, b3159
yjjI, b4380, yjdK, b4128
yjjI, b4380, yjdO, b4559
yjjM, b4357, aphA, b4055
yjjM, b4357, aspA, b4139
yjjM, b4357, fucA, b2800
yjjM, b4357, melR, b4118
yjjM, b4357, pck, b3403
yjjM, b4357, srlA, b2702
yjjM, b4357, tdcA, b3118
yjjM, b4357, tnaA, b3708
yjjM, b4357, tnaC, b3707
yjjM, b4357, ucpA, b2426
yjjM, b4357, yedR, b1963
yjjM, b4357, yfeD, b2399
yjjM, b4357, ygeV, b2869
yjjM, b4357, yjfO, b4189
yjjN, b4358, rhaD, b3902
yjjN, b4358, scpA, b2917
yjjN, b4358, yhcC, b3211
yjjN, b4358, yjbF, b4027
yjjP, b4364, yjjB, b4363
yjjQ, b4365, bglJ, b4366
yjjQ, b4365, ompL, b3875
yjjQ, b4365, pbl, b2854
yjjQ, b4365, yjeJ, b4145
yjjQ, b4365, yjfM, b4185
yjjQ, b4365, yjhR, b4308
yjjU, b4377, aidB, b4187
yjjU, b4377, cbpA, b1000
yjjU, b4377, cfa, b1661
yjjU, b4377, cueR, b487
yjjU, b4377, gadA, b3517
yjjU, b4377, gadB, b1493
yjjU, b4377, gadC, b1492
yjjU, b4377, gapC, b4493
yjjU, b4377, hdeA, b3510
yjjU, b4377, hdeD, b3511
yjjU, b4377, mdtE, b3513
yjjU, b4377, yccB, b4592
yjjU, b4377, ydiH, b1685
yjjU, b4377, yhiD, b3508
yjjU, b4377, yjbQ, b4056
yjjU, b4377, yjbR, b4057
yjjV, b4378, yjjU, b4377
yjjW, b4379, ansB, b2957
yjjW, b4379, dcuB, b4123
yjjW, b4379, dcuC, b621
yjjW, b4379, dmsA, b894
yjjW, b4379, frdA, b4154
yjjW, b4379, frdB, b4153
yjjW, b4379, fumB, b4122
yjjW, b4379, hybO, b2997
yjjW, b4379, hypA, b2726
yjjW, b4379, hypB, b2727
yjjW, b4379, hypC, b2728
yjjW, b4379, hypD, b2729
yjjW, b4379, hypE, b2730
yjjW, b4379, kgtP, b2587
yjjW, b4379, napC, b2202
yjjW, b4379, napD, b2207
yjjW, b4379, napG, b2205
yjjW, b4379, napH, b2204
yjjW, b4379, nikA, b3476
yjjW, b4379, nikB, b3477
yjjW, b4379, nikC, b3478
yjjW, b4379, nikD, b3479
yjjW, b4379, nikE, b3480
yjjW, b4379, nirB, b3365
yjjW, b4379, nirD, b3366
yjjW, b4379, nrfA, b4070
yjjW, b4379, yhbU, b3158
yjjW, b4379, yhbV, b3159
yjjW, b4379, yjdK, b4128
yjjW, b4379, yjdO, b4559
yjjW, b4379, yjjI, b4380
yjjZ, b4567, bfd, b3337
yjjZ, b4567, entF, b586
yjjZ, b4567, fecI, b4293
yjjZ, b4567, fes, b585
yjjZ, b4567, fhuF, b4367
yjjZ, b4567, ftnA, b1905
yjjZ, b4567, mntH, b2392
yjjZ, b4567, nrdH, b2673
yjjZ, b4567, ryhB, b4451
yjjZ, b4567, sodB, b1656
yjjZ, b4567, sufA, b1684
yjjZ, b4567, sufB, b1683
yjjZ, b4567, ybdB, b597
yjjZ, b4567, ybdZ, b4511
ykfA, b253, fdrA, b518
ykfB, b250, cheW, b1887
ykfB, b250, flgK, b1082
ykfB, b250, flgL, b1083
ykfB, b250, flgM, b1071
ykfB, b250, flgN, b1070
ykfB, b250, fliC, b1923
ykfB, b250, fliD, b1924
ykfB, b250, fliZ, b1921
ykfB, b250, flxA, b1566
ykfB, b250, modB, b764
ykfB, b250, motA, b1890
ykfB, b250, tar, b1886
ykfB, b250, ves, b1742
ykfB, b250, ycgR, b1194
ykfB, b250, yhjH, b3525
ykfB, b250, yjcZ, b4110
ykfB, b250, yjdA, b4109
ykfG, b247, caiD, b36
ykfG, b247, fdrA, b518
ykfG, b247, glxK, b514
ykfG, b247, matC, b292
ykfG, b247, norV, b2710
ykfG, b247, thiQ, b66
ykfG, b247, yagH, b271
ykfG, b247, yagQ, b283
ykfG, b247, ybgQ, b718
ykfG, b247, yggR, b2950
ykfG, b247, yjgZ, b4277
ykfH, b4504, yjgI, b4249
ykfI, b245, caiD, b36
ykfI, b245, fdrA, b518
ykfI, b245, matC, b292
ykfI, b245, ybgQ, b718
ykfI, b245, ykfG, b247
ykfJ, b235, prfH, b236
ykfJ, b235, yahB, b316
ykgB, b301, eaeH, b297
ykgB, b301, htrE, b139
ykgB, b301, yadM, b138
ykgB, b301, yadN, b141
ykgD, b305, ybeR, b645
ykgE, b306, aphA, b4055
ykgE, b306, garD, b3128
ykgE, b306, garL, b3126
ykgE, b306, rihA, b651
ykgE, b306, srlA, b2702
ykgE, b306, srlR, b2707
ykgE, b306, tdcA, b3118
ykgE, b306, tdcB, b3117
ykgE, b306, tdcD, b3115
ykgE, b306, treB, b4240
ykgE, b306, treC, b4239
ykgE, b306, ucpA, b2426
ykgE, b306, yebK, b1853
ykgE, b306, yjiT, b4342
ykgE, b306, yjjM, b4357
ykgF, b307, garD, b3128
ykgF, b307, rihA, b651
ykgF, b307, tdcB, b3117
ykgF, b307, treB, b4240
ykgF, b307, treC, b4239
ykgF, b307, yeaD, b1780
ykgF, b307, yehT, b2125
ykgF, b307, ykgE, b306
ykgG, b308, ykgE, b306
ykgG, b308, ykgF, b307
ykgI, b303, matA, b294
ykgI, b303, ygcK, b2759
ykgI, b303, ykgB, b301
ykgJ, b288, gfcE, b983
ykgL, b295, htrE, b139
ykgM, b296, yebA, b1856
ykgO, b4506, ykgM, b296
ykiA, b392, ybcM, b546
ykiA, b392, yfcO, b2332
ylbA, b515, allC, b516
ylbE, b4572, aegA, b2468
ylbE, b4572, cmtA, b2933
ylbE, b4572, fdrA, b518
ylbE, b4572, fixX, b44
ylbE, b4572, wcaI, b2050
ylbE, b4572, yagA, b267
ylbE, b4572, yagX, b291
ylbE, b4572, ybgQ, b718
ylbE, b4572, ycbR, b939
ylbE, b4572, ycbT, b941
ylbE, b4572, yehP, b2121
ylbE, b4572, yfdO, b2358
ylbE, b4572, ygcQ, b2769
ylbE, b4572, yggF, b2930
ylbE, b4572, yggR, b2950
ylbF, b520, speF, b693
ylbF, b520, tauC, b367
ylbF, b520, ygcS, b2771
ylbH, b499, rhsD, b497
ylbH, b499, ybbC, b498
ylbH, b499, ybbD, b501
ylbH, b499, ycgH, b4491
ylbH, b499, ykgI, b303
ylcH, b4588, pinH, b2648
ylcI, b4589, aaeB, b3240
ylcI, b4589, cmtA, b2933
ylcI, b4589, cpsB, b2049
ylcI, b4589, cpsG, b2048
ylcI, b4589, fdrA, b518
ylcI, b4589, frwD, b3953
ylcI, b4589, fsaA, b825
ylcI, b4589, peaD, b4508
ylcI, b4589, renD, b542
ylcI, b4589, yggF, b2930
ylcI, b4589, yjbG, b4028
ylcI, b4589, yjgZ, b4277
yliF, b834, gfcE, b983
yliF, b834, yfeA, b2395
yliF, b834, yliE, b833
yliG, b835, efeB, b1019
yliG, b835, pyrF, b1281
yliG, b835, rluB, b1269
yliG, b835, rsmF, b1835
yliG, b835, ycaO, b905
yliG, b835, yegQ, b2081
yliG, b835, yeiR, b2173
yliG, b835, ygdL, b2812
yliJ, b838, aroD, b1693
yliJ, b838, aroG, b754
yliJ, b838, clpA, b882
yliJ, b838, fliY, b1920
yliJ, b838, gdhA, b1761
yliJ, b838, gsiB, b830
yliJ, b838, nlpA, b3661
yliJ, b838, rsd, b3995
yliJ, b838, trpA, b1260
yliJ, b838, trpB, b1261
yliJ, b838, ybiC, b801
yliJ, b838, yceF, b1087
yliJ, b838, yceM, b1068
yliJ, b838, yciI, b1251
yliJ, b838, yeiG, b2154
yliJ, b838, ylbA, b515
yliL, b816, sfmD, b532
yliL, b816, ycgV, b1202
ymbA, b952, sapF, b1290
ymbA, b952, ydiB, b1692
ymdA, b1044, aer, b3072
ymdA, b1044, cheA, b1888
ymdA, b1044, cheB, b1883
ymdA, b1044, cheR, b1884
ymdA, b1044, cheW, b1887
ymdA, b1044, cheY, b1882
ymdA, b1044, cheZ, b1881
ymdA, b1044, csgC, b1043
ymdA, b1044, flgA, b1072
ymdA, b1044, flgB, b1073
ymdA, b1044, flgC, b1074
ymdA, b1044, flgD, b1075
ymdA, b1044, flgE, b1076
ymdA, b1044, flgF, b1077
ymdA, b1044, flgG, b1078
ymdA, b1044, flgH, b1079
ymdA, b1044, flgI, b1080
ymdA, b1044, flgJ, b1081
ymdA, b1044, flgK, b1082
ymdA, b1044, flgL, b1083
ymdA, b1044, flgM, b1071
ymdA, b1044, flgN, b1070
ymdA, b1044, flhA, b1879
ymdA, b1044, flhB, b1880
ymdA, b1044, flhC, b1891
ymdA, b1044, flhD, b1892
ymdA, b1044, flhE, b1878
ymdA, b1044, fliA, b1922
ymdA, b1044, fliC, b1923
ymdA, b1044, fliD, b1924
ymdA, b1044, fliE, b1937
ymdA, b1044, fliF, b1938
ymdA, b1044, fliG, b1939
ymdA, b1044, fliH, b1940
ymdA, b1044, fliI, b1941
ymdA, b1044, fliJ, b1942
ymdA, b1044, fliK, b1943
ymdA, b1044, fliL, b1944
ymdA, b1044, fliM, b1945
ymdA, b1044, fliN, b1946
ymdA, b1044, fliO, b1947
ymdA, b1044, fliP, b1948
ymdA, b1044, fliQ, b1949
ymdA, b1044, fliR, b1950
ymdA, b1044, fliS, b1925
ymdA, b1044, fliT, b1926
ymdA, b1044, fliZ, b1921
ymdA, b1044, flxA, b1566
ymdA, b1044, motA, b1890
ymdA, b1044, motB, b1889
ymdA, b1044, rcsA, b1951
ymdA, b1044, tap, b1885
ymdA, b1044, tar, b1886
ymdA, b1044, tsr, b4355
ymdA, b1044, ycgR, b1194
ymdA, b1044, yecR, b1904
ymdA, b1044, yhjH, b3525
ymdA, b1044, yjcZ, b4110
ymdA, b1044, yjdA, b4109
ymdB, b1045, fliY, b1920
ymdC, b1046, ptrB, b1845
ymdC, b1046, ymdB, b1045
ymdF, b4518, sodC, b1646
ymdF, b4518, yegP, b2080
ymdF, b4518, ygaU, b2665
ymdF, b4518, yiaG, b3555
ymdF, b4518, yjbJ, b4045
ymdF, b4518, yjdN, b4107
ymfA, b1122, ycfZ, b1121
ymfA, b1122, ydgI, b1605
ymfD, b1137, intE, b1140
ymfD, b1137, lit, b1139
ymfD, b1137, stfE, b1157
ymfD, b1137, tfaE, b1156
ymfD, b1137, xisE, b1141
ymfD, b1137, ycfK, b1154
ymfE, b1138, lit, b1139
ymfE, b1138, rihC, b30
ymfE, b1138, stfE, b1157
ymfE, b1138, ycfK, b1154
ymfE, b1138, ymfD, b1137
ymfI, b1143, lit, b1139
ymfJ, b1144, dinB, b231
ymfJ, b1144, dinD, b3645
ymfJ, b1144, dinI, b1061
ymfJ, b1144, intE, b1140
ymfJ, b1144, lexA, b4043
ymfJ, b1144, lit, b1139
ymfJ, b1144, polB, b60
ymfJ, b1144, recA, b2699
ymfJ, b1144, recN, b2616
ymfJ, b1144, recX, b2698
ymfJ, b1144, soxS, b4062
ymfJ, b1144, sulA, b958
ymfJ, b1144, symE, b4347
ymfJ, b1144, tisB, b4618
ymfJ, b1144, umuC, b1184
ymfJ, b1144, umuD, b1183
ymfJ, b1144, uvrA, b4058
ymfJ, b1144, uvrB, b779
ymfJ, b1144, xisE, b1141
ymfJ, b1144, yafO, b233
ymfJ, b1144, yafP, b234
ymfJ, b1144, ybhU, b4591
ymfJ, b1144, yebF, b1847
ymfJ, b1144, yebG, b1848
ymfJ, b1144, ymfD, b1137
ymfK, b1145, lit, b1139
ymfK, b1145, mcrA, b1159
ymfK, b1145, ymfD, b1137
ymfK, b1145, ymfI, b1143
ymfL, b1147, dinB, b231
ymfL, b1147, dinD, b3645
ymfL, b1147, dinI, b1061
ymfL, b1147, intE, b1140
ymfL, b1147, lit, b1139
ymfL, b1147, polB, b60
ymfL, b1147, recA, b2699
ymfL, b1147, recN, b2616
ymfL, b1147, recX, b2698
ymfL, b1147, stfE, b1157
ymfL, b1147, sulA, b958
ymfL, b1147, tisB, b4618
ymfL, b1147, umuC, b1184
ymfL, b1147, umuD, b1183
ymfL, b1147, uvrA, b4058
ymfL, b1147, xisE, b1141
ymfL, b1147, yafO, b233
ymfL, b1147, yafP, b234
ymfL, b1147, ybhU, b4591
ymfL, b1147, yebF, b1847
ymfL, b1147, yebG, b1848
ymfL, b1147, ymfD, b1137
ymfL, b1147, ymfJ, b1144
ymfM, b1148, dinB, b231
ymfM, b1148, dinD, b3645
ymfM, b1148, dinI, b1061
ymfM, b1148, intE, b1140
ymfM, b1148, lit, b1139
ymfM, b1148, polB, b60
ymfM, b1148, recA, b2699
ymfM, b1148, recN, b2616
ymfM, b1148, recX, b2698
ymfM, b1148, stfE, b1157
ymfM, b1148, sulA, b958
ymfM, b1148, tisB, b4618
ymfM, b1148, umuC, b1184
ymfM, b1148, umuD, b1183
ymfM, b1148, uvrA, b4058
ymfM, b1148, xisE, b1141
ymfM, b1148, ybhU, b4591
ymfM, b1148, ycfK, b1154
ymfM, b1148, yebF, b1847
ymfM, b1148, yebG, b1848
ymfM, b1148, ymfD, b1137
ymfM, b1148, ymfJ, b1144
ymfM, b1148, ymfL, b1147
ymfN, b1149, dinD, b3645
ymfN, b1149, dinI, b1061
ymfN, b1149, intE, b1140
ymfN, b1149, lit, b1139
ymfN, b1149, polB, b60
ymfN, b1149, recA, b2699
ymfN, b1149, recN, b2616
ymfN, b1149, recX, b2698
ymfN, b1149, stfE, b1157
ymfN, b1149, sulA, b958
ymfN, b1149, tisB, b4618
ymfN, b1149, umuD, b1183
ymfN, b1149, uvrA, b4058
ymfN, b1149, xisE, b1141
ymfN, b1149, ycfK, b1154
ymfN, b1149, ymfD, b1137
ymfN, b1149, ymfJ, b1144
ymfN, b1149, ymfL, b1147
ymfN, b1149, ymfM, b1148
ymfO, b1151, intE, b1140
ymfO, b1151, lit, b1139
ymfO, b1151, stfE, b1157
ymfO, b1151, xisE, b1141
ymfO, b1151, ycfK, b1154
ymfO, b1151, ymfD, b1137
ymfO, b1151, ymfE, b1138
ymfO, b1151, ymfJ, b1144
ymfO, b1151, ymfL, b1147
ymfO, b1151, ymfM, b1148
ymfO, b1151, ymfN, b1149
ymfP, b1152, intE, b1140
ymfP, b1152, lit, b1139
ymfP, b1152, stfE, b1157
ymfP, b1152, tfaE, b1156
ymfP, b1152, xisE, b1141
ymfP, b1152, ycfK, b1154
ymfP, b1152, ymfD, b1137
ymfP, b1152, ymfE, b1138
ymfP, b1152, ymfJ, b1144
ymfP, b1152, ymfL, b1147
ymfP, b1152, ymfM, b1148
ymfP, b1152, ymfN, b1149
ymfP, b1152, ymfO, b1151
ymfQ, b1153, intE, b1140
ymfQ, b1153, lit, b1139
ymfQ, b1153, stfE, b1157
ymfQ, b1153, tfaE, b1156
ymfQ, b1153, xisE, b1141
ymfQ, b1153, ycfK, b1154
ymfQ, b1153, ymfD, b1137
ymfQ, b1153, ymfL, b1147
ymfQ, b1153, ymfM, b1148
ymfQ, b1153, ymfN, b1149
ymfQ, b1153, ymfO, b1151
ymfQ, b1153, ymfP, b1152
ymfR, b1150, intE, b1140
ymfR, b1150, lit, b1139
ymfR, b1150, stfE, b1157
ymfR, b1150, xisE, b1141
ymfR, b1150, ycfK, b1154
ymfR, b1150, ymfD, b1137
ymfR, b1150, ymfE, b1138
ymfR, b1150, ymfJ, b1144
ymfR, b1150, ymfL, b1147
ymfR, b1150, ymfM, b1148
ymfR, b1150, ymfN, b1149
ymfR, b1150, ymfO, b1151
ymfR, b1150, ymfP, b1152
ymfR, b1150, ymfQ, b1153
ymfS, b1155, stfE, b1157
ymfS, b1155, tfaE, b1156
ymfS, b1155, ycfK, b1154
ymfS, b1155, ymfP, b1152
ymfS, b1155, ymfQ, b1153
ymfS, b1155, ymfR, b1150
ymfT, b1146, dinB, b231
ymfT, b1146, dinD, b3645
ymfT, b1146, dinI, b1061
ymfT, b1146, intE, b1140
ymfT, b1146, polB, b60
ymfT, b1146, recA, b2699
ymfT, b1146, recN, b2616
ymfT, b1146, recX, b2698
ymfT, b1146, sulA, b958
ymfT, b1146, tisB, b4618
ymfT, b1146, umuC, b1184
ymfT, b1146, umuD, b1183
ymfT, b1146, uvrA, b4058
ymfT, b1146, xisE, b1141
ymfT, b1146, yafP, b234
ymfT, b1146, ybhU, b4591
ymfT, b1146, yebF, b1847
ymfT, b1146, yebG, b1848
ymfT, b1146, ymfD, b1137
ymfT, b1146, ymfJ, b1144
ymfT, b1146, ymfL, b1147
ymfT, b1146, ymfM, b1148
ymfT, b1146, ymfN, b1149
ymfT, b1146, ymfO, b1151
ymfT, b1146, ymfP, b1152
ymfT, b1146, ymfQ, b1153
ymfT, b1146, ymfR, b1150
ymgA, b1165, ariR, b1166
ymgA, b1165, ycgZ, b1164
ymgC, b1167, ariR, b1166
ymgC, b1167, ycgZ, b1164
ymgC, b1167, ymgA, b1165
ymgE, b1195, bolA, b435
ymgE, b1195, yegP, b2080
ymgG, b1172, ymgD, b1171
ymgI, b4593, ymgD, b1171
ymgI, b4593, ymgG, b1172
ymjA, b1295, ubiG, b2232
ymjA, b1295, yedD, b1928
ynaA, b1368, arrQ, b1554
ynaA, b1368, ydfP, b1553
ynaI, b1330, yeaJ, b1786
ynaI, b1330, ymgD, b1171
ynaI, b1330, ymgI, b4593
ynaJ, b1332, abgR, b1339
ynaJ, b1332, dbpA, b1343
ynaJ, b1332, eamA, b1533
ynaJ, b1332, fnr, b1334
ynaJ, b1332, isrA, b4426
ynaJ, b1332, msrB, b1778
ynaJ, b1332, ogt, b1335
ynaJ, b1332, ttcA, b1344
ynaJ, b1332, uspE, b1333
ynaJ, b1332, ydaL, b1340
ynaJ, b1332, ydaM, b1341
ynaJ, b1332, ydaN, b1342
ynaJ, b1332, ydcI, b1422
ynaJ, b1332, ydgC, b1607
ynaJ, b1332, ydiK, b1688
ynaJ, b1332, yeaC, b1777
ynbA, b1408, arrQ, b1554
ynbA, b1408, clcB, b1592
ynbA, b1408, mngA, b731
ynbA, b1408, ydiR, b1698
ynbA, b1408, ydjO, b1730
ynbA, b1408, yfdV, b2372
ynbC, b1410, alkA, b2068
ynbC, b1410, clcB, b1592
ynbC, b1410, cpsB, b2049
ynbC, b1410, feaB, b1385
ynbC, b1410, quuQ, b1559
ynbC, b1410, sfmD, b532
ynbC, b1410, wcaJ, b2047
ynbC, b1410, ycgV, b1202
ynbC, b1410, ydcR, b1439
ynbC, b1410, ydhB, b1659
ynbC, b1410, ydhP, b1657
ynbC, b1410, ydiF, b1694
ynbC, b1410, ydiR, b1698
ynbC, b1410, yeeW, b2006
ynbC, b1410, yliL, b816
ynbC, b1410, ynbA, b1408
ynbD, b1411, anmK, b1640
ynbD, b1411, tqsA, b1601
ynbD, b1411, ydhB, b1659
ynbD, b1411, ydiR, b1698
ynbD, b1411, ynbA, b1408
ynbD, b1411, ynbC, b1410
ynbE, b1382, mdoD, b1424
ynbE, b1382, sapD, b1291
ynbE, b1382, ybdJ, b580
ynbE, b1382, ydbH, b1381
ynbE, b1382, ydbL, b1383
yncA, b1448, aroD, b1693
yncA, b1448, aroG, b754
yncA, b1448, gdhA, b1761
yncA, b1448, gsiB, b830
yncA, b1448, gsiC, b831
yncA, b1448, serA, b2913
yncA, b1448, trpA, b1260
yncA, b1448, trpB, b1261
yncA, b1448, ybiC, b801
yncA, b1448, yceF, b1087
yncA, b1448, ydcZ, b1447
yncA, b1448, ydiI, b1686
yncA, b1448, ydiJ, b1687
yncA, b1448, yliJ, b838
yncB, b1449, amyA, b1927
yncB, b1449, bfr, b3336
yncB, b1449, btuE, b1710
yncB, b1449, elaB, b2266
yncB, b1449, fbaB, b2097
yncB, b1449, gabD, b2661
yncB, b1449, grxB, b1064
yncB, b1449, hchA, b1967
yncB, b1449, katE, b1732
yncB, b1449, msyB, b1051
yncB, b1449, osmC, b1482
yncB, b1449, otsA, b1896
yncB, b1449, otsB, b1897
yncB, b1449, psiF, b384
yncB, b1449, sodC, b1646
yncB, b1449, sra, b1480
yncB, b1449, tam, b1519
yncB, b1449, treA, b1197
yncB, b1449, yahK, b325
yncB, b1449, yajO, b419
yncB, b1449, ybaY, b453
yncB, b1449, ycaC, b897
yncB, b1449, ycgB, b1188
yncB, b1449, ydiZ, b1724
yncB, b1449, yeaG, b1783
yncB, b1449, yegP, b2080
yncB, b1449, yegS, b2086
yncB, b1449, yfiQ, b2584
yncB, b1449, ygaM, b2672
yncB, b1449, ygaU, b2665
yncD, b1451, efeO, b1018
yncD, b1451, rsmF, b1835
yncD, b1451, rsxE, b1632
yncD, b1451, viaA, b3745
yncD, b1451, ydiE, b1705
yncE, b1452, bfd, b3337
yncE, b1452, cirA, b2155
yncE, b1452, efeB, b1019
yncE, b1452, efeO, b1018
yncE, b1452, efeU, b4490
yncE, b1452, entA, b596
yncE, b1452, entB, b595
yncE, b1452, entC, b593
yncE, b1452, entD, b583
yncE, b1452, entE, b594
yncE, b1452, entF, b586
yncE, b1452, exbB, b3006
yncE, b1452, exbD, b3005
yncE, b1452, fecI, b4293
yncE, b1452, fecR, b4292
yncE, b1452, fepA, b584
yncE, b1452, fepB, b592
yncE, b1452, fes, b585
yncE, b1452, fhuF, b4367
yncE, b1452, fiu, b805
yncE, b1452, gpmA, b755
yncE, b1452, nrdE, b2675
yncE, b1452, nrdF, b2676
yncE, b1452, nrdH, b2673
yncE, b1452, nrdI, b2674
yncE, b1452, sufS, b1680
yncE, b1452, tonB, b1252
yncE, b1452, ybaN, b468
yncE, b1452, ybdB, b597
yncE, b1452, ybdZ, b4511
yncE, b1452, ybiX, b804
yncE, b1452, yceA, b1055
yncE, b1452, ydiE, b1705
yncE, b1452, ydiU, b1706
yncG, b1454, erfK, b1990
yncG, b1454, ybhN, b788
yncG, b1454, ydcU, b1442
yncG, b1454, yddV, b1490
yncG, b1454, ydhS, b1668
yncI, b1459, ydcD, b1457
yncL, b4598, amyA, b1927
yncL, b4598, bfr, b3336
yncL, b4598, bolA, b435
yncL, b4598, cspD, b880
yncL, b4598, ecnB, b4411
yncL, b4598, elaB, b2266
yncL, b4598, fbaB, b2097
yncL, b4598, hdhA, b1619
yncL, b4598, msyB, b1051
yncL, b4598, otsB, b1897
yncL, b4598, sra, b1480
yncL, b4598, wrbA, b1004
yncL, b4598, yahO, b329
yncL, b4598, ycaC, b897
yncL, b4598, ycaP, b906
yncL, b4598, yccJ, b1003
yncL, b4598, ydiZ, b1724
yncL, b4598, yeaQ, b1795
yncL, b4598, yebV, b1836
yncL, b4598, yegP, b2080
yncL, b4598, yehE, b2112
yncL, b4598, ygaM, b2672
yncL, b4598, ygaU, b2665
yncL, b4598, yncB, b1449
yncN, b4532, dinJ, b226
yncN, b4532, pheM, b1715
yncN, b4532, rpoE, b2573
yncN, b4532, sohA, b3129
yncN, b4532, ydcQ, b1438
yneG, b1523, cmoB, b1871
yneG, b1523, pabB, b1812
yneG, b1523, pdxY, b1636
yneG, b1523, rsxD, b1630
yneG, b1523, rsxE, b1632
yneG, b1523, rsxG, b1631
yneG, b1523, ttcA, b1344
yneG, b1523, yceN, b1069
yneH, b1524, argS, b1876
yneH, b1524, pabB, b1812
yneH, b1524, rrmA, b1822
yneH, b1524, yeaZ, b1807
yneH, b1524, yneG, b1523
yneJ, b1526, anmK, b1640
yneJ, b1526, clcB, b1592
yneJ, b1526, ddpB, b1486
yneJ, b1526, dicF, b1574
yneJ, b1526, feaB, b1385
yneJ, b1526, psuK, b2166
yneJ, b1526, ssuD, b935
yneJ, b1526, uidB, b1616
yneJ, b1526, ydcO, b1433
yneJ, b1526, ydjZ, b1752
yneJ, b1526, yeaL, b1789
yneJ, b1526, yebQ, b1828
yneM, b4599, bssS, b1060
yneM, b4599, yefM, b2017
yneN, b1500, ycgG, b1168
yneN, b1500, ydeM, b1497
yneN, b1500, ydeO, b1499
ynfA, b1582, cedA, b1731
ynfA, b1582, eamA, b1533
ynfA, b1582, ycaK, b901
ynfA, b1582, yciU, b1248
ynfA, b1582, ydbA, b4492
ynfA, b1582, yejB, b2178
ynfB, b1583, phoP, b1130
ynfB, b1583, speG, b1584
ynfC, b1585, cls, b1249
ynfC, b1585, eamA, b1533
ynfC, b1585, elaA, b2267
ynfC, b1585, gst, b1635
ynfC, b1585, kch, b1250
ynfC, b1585, nlpC, b1708
ynfC, b1585, ribC, b1662
ynfC, b1585, rimJ, b1066
ynfC, b1585, ycbG, b956
ynfC, b1585, yceH, b1067
ynfC, b1585, ycgJ, b1177
ynfC, b1585, ycgM, b1180
ynfC, b1585, ycjZ, b1328
ynfC, b1585, ydbJ, b4529
ynfC, b1585, ydcQ, b1438
ynfD, b1586, blc, b4149
ynfD, b1586, dkgA, b3012
ynfD, b1586, fic, b3361
ynfD, b1586, msyB, b1051
ynfD, b1586, otsB, b1897
ynfD, b1586, sodC, b1646
ynfD, b1586, ybeL, b643
ynfD, b1586, ybjP, b865
ynfD, b1586, yeaG, b1783
ynfD, b1586, yegP, b2080
ynfD, b1586, ygaM, b2672
ynfD, b1586, ygaU, b2665
ynfD, b1586, yhfG, b3362
ynfE, b1587, caiF, b34
ynfE, b1587, dcuB, b4123
ynfE, b1587, dmsA, b894
ynfE, b1587, dmsB, b895
ynfE, b1587, dmsC, b896
ynfE, b1587, frdA, b4154
ynfE, b1587, frdB, b4153
ynfE, b1587, fumB, b4122
ynfE, b1587, hcp, b873
ynfE, b1587, hybO, b2997
ynfE, b1587, hypA, b2726
ynfE, b1587, hypB, b2727
ynfE, b1587, ompW, b1256
ynfE, b1587, ycbJ, b919
ynfE, b1587, ydfZ, b1541
ynfE, b1587, ydhV, b1673
ynfE, b1587, ydhY, b1674
ynfE, b1587, ydjY, b1751
ynfF, b1588, dmsA, b894
ynfF, b1588, dmsB, b895
ynfF, b1588, dmsC, b896
ynfF, b1588, dmsD, b1591
ynfF, b1588, fumB, b4122
ynfF, b1588, hybF, b2991
ynfF, b1588, ompW, b1256
ynfF, b1588, sodA, b3908
ynfF, b1588, ydfZ, b1541
ynfF, b1588, ydhV, b1673
ynfF, b1588, ydhY, b1674
ynfF, b1588, ynfE, b1587
ynfG, b1589, dmsA, b894
ynfG, b1589, dmsB, b895
ynfG, b1589, dmsC, b896
ynfG, b1589, dmsD, b1591
ynfG, b1589, hybB, b2995
ynfG, b1589, hybC, b2994
ynfG, b1589, hybF, b2991
ynfG, b1589, ompW, b1256
ynfG, b1589, sodA, b3908
ynfG, b1589, ydfZ, b1541
ynfG, b1589, ydhV, b1673
ynfG, b1589, ydhY, b1674
ynfG, b1589, ynfE, b1587
ynfG, b1589, ynfF, b1588
ynfH, b1590, dmsA, b894
ynfH, b1590, dmsB, b895
ynfH, b1590, dmsC, b896
ynfH, b1590, dmsD, b1591
ynfH, b1590, ydfZ, b1541
ynfH, b1590, ydhV, b1673
ynfH, b1590, ynfE, b1587
ynfH, b1590, ynfF, b1588
ynfH, b1590, ynfG, b1589
ynfK, b1593, dcuB, b4123
ynfK, b1593, dmsA, b894
ynfK, b1593, dmsB, b895
ynfK, b1593, dmsC, b896
ynfK, b1593, frdB, b4153
ynfK, b1593, frdC, b4152
ynfK, b1593, hcp, b873
ynfK, b1593, hypA, b2726
ynfK, b1593, hypB, b2727
ynfK, b1593, hypC, b2728
ynfK, b1593, napC, b2202
ynfK, b1593, narG, b1224
ynfK, b1593, narH, b1225
ynfK, b1593, narI, b1227
ynfK, b1593, narK, b1223
ynfK, b1593, nrfA, b4070
ynfK, b1593, ompW, b1256
ynfK, b1593, pepT, b1127
ynfK, b1593, uspE, b1333
ynfK, b1593, ycbJ, b919
ynfK, b1593, ydfZ, b1541
ynfK, b1593, ydhV, b1673
ynfK, b1593, ydhY, b1674
ynfK, b1593, ydjX, b1750
ynfK, b1593, ydjY, b1751
ynfK, b1593, ydjZ, b1752
ynfK, b1593, yecH, b1906
ynfK, b1593, yfbS, b2292
ynfK, b1593, yfiD, b2579
ynfK, b1593, yhbU, b3158
ynfK, b1593, ynfE, b1587
ynfK, b1593, ynfF, b1588
ynfK, b1593, ynfG, b1589
ynfK, b1593, ynfH, b1590
ynfN, b1551, cspI, b1552
ynfO, b4533, ydfO, b1549
ynfO, b4533, yehD, b2111
ynhG, b1678, dps, b812
ynhG, b1678, fbaB, b2097
ynhG, b1678, fic, b3361
ynhG, b1678, hchA, b1967
ynhG, b1678, msyB, b1051
ynhG, b1678, osmB, b1283
ynhG, b1678, otsA, b1896
ynhG, b1678, otsB, b1897
ynhG, b1678, psiF, b384
ynhG, b1678, sodC, b1646
ynhG, b1678, sra, b1480
ynhG, b1678, sufA, b1684
ynhG, b1678, talA, b2464
ynhG, b1678, tktB, b2465
ynhG, b1678, uspB, b3494
ynhG, b1678, wrbA, b1004
ynhG, b1678, yajO, b419
ynhG, b1678, ybiI, b803
ynhG, b1678, yccJ, b1003
ynhG, b1678, ycgB, b1188
ynhG, b1678, ydeI, b1536
ynhG, b1678, ydiZ, b1724
ynhG, b1678, yeaG, b1783
ynhG, b1678, yeaH, b1784
ynhG, b1678, yedP, b1955
ynhG, b1678, yegP, b2080
ynhG, b1678, ygaM, b2672
ynhG, b1678, ygaU, b2665
ynhG, b1678, yhfG, b3362
ynhG, b1678, yhhA, b3448
ynhG, b1678, ynfD, b1586
yniA, b1725, agp, b1002
yniA, b1725, cbpA, b1000
yniA, b1725, cspD, b880
yniA, b1725, glgS, b3049
yniA, b1725, sodC, b1646
yniA, b1725, uspF, b1376
yniA, b1725, wrbA, b1004
yniA, b1725, yajO, b419
yniA, b1725, ybeL, b643
yniA, b1725, yccJ, b1003
yniA, b1725, ychH, b1205
yniA, b1725, ydbC, b1406
yniA, b1725, ydiZ, b1724
yniA, b1725, yfiQ, b2584
yniA, b1725, yncB, b1449
yniB, b1726, eamA, b1533
yniB, b1726, nlpC, b1708
yniB, b1726, ydcL, b1431
yniB, b1726, yddM, b1477
yniB, b1726, ydiK, b1688
yniB, b1726, ynfC, b1585
yniC, b1727, ansA, b1767
yniC, b1727, cmoA, b1870
yniC, b1727, cybB, b1418
yniC, b1727, kdsA, b1215
yniC, b1727, pth, b1204
yniC, b1727, purU, b1232
yniC, b1727, speG, b1584
yniC, b1727, tdk, b1238
yniC, b1727, ycdY, b1035
yniC, b1727, ychJ, b1233
yniD, b4535, rffC, b3790
ynjA, b1753, fsaA, b825
ynjA, b1753, ydhA, b1639
ynjA, b1753, ydiB, b1692
ynjA, b1753, ydjY, b1751
ynjA, b1753, ydjZ, b1752
ynjA, b1753, yihG, b3862
ynjB, b1754, ydjY, b1751
ynjB, b1754, ydjZ, b1752
ynjB, b1754, ynjA, b1753
ynjD, b1756, hcr, b872
ynjD, b1756, uidB, b1616
ynjD, b1756, wcaB, b2058
ynjD, b1756, wza, b2062
ynjD, b1756, ycjU, b1317
ynjD, b1756, yeaN, b1791
ynjD, b1756, yebQ, b1828
ynjD, b1756, yeeS, b2002
ynjD, b1756, ynjB, b1754
ynjD, b1756, ynjC, b1755
ynjE, b1757, dcuC, b621
ynjE, b1757, dmsA, b894
ynjE, b1757, dmsB, b895
ynjE, b1757, hypA, b2726
ynjE, b1757, hypB, b2727
ynjE, b1757, hypC, b2728
ynjE, b1757, hypD, b2729
ynjE, b1757, napF, b2208
ynjE, b1757, nikC, b3478
ynjE, b1757, ompW, b1256
ynjE, b1757, ydjX, b1750
ynjE, b1757, ydjY, b1751
ynjE, b1757, yecH, b1906
ynjE, b1757, yhbU, b3158
ynjE, b1757, ynfK, b1593
ynjF, b1758, cedA, b1731
ynjF, b1758, feaB, b1385
ynjF, b1758, marC, b1529
ynjF, b1758, nudG, b1759
ynjF, b1758, setB, b2170
ynjF, b1758, ydcO, b1433
ynjF, b1758, ydcZ, b1447
ynjF, b1758, ydhB, b1659
ynjF, b1758, ydhP, b1657
ynjF, b1758, ydiK, b1688
ynjF, b1758, yebQ, b1828
ynjF, b1758, ynbD, b1411
ynjF, b1758, ynfA, b1582
ynjH, b1760, cheA, b1888
ynjH, b1760, cheB, b1883
ynjH, b1760, cheR, b1884
ynjH, b1760, cheW, b1887
ynjH, b1760, cheY, b1882
ynjH, b1760, cheZ, b1881
ynjH, b1760, flgK, b1082
ynjH, b1760, flgL, b1083
ynjH, b1760, flgM, b1071
ynjH, b1760, flgN, b1070
ynjH, b1760, fliA, b1922
ynjH, b1760, fliC, b1923
ynjH, b1760, fliD, b1924
ynjH, b1760, fliN, b1946
ynjH, b1760, fliS, b1925
ynjH, b1760, fliT, b1926
ynjH, b1760, fliZ, b1921
ynjH, b1760, flxA, b1566
ynjH, b1760, modA, b763
ynjH, b1760, modB, b764
ynjH, b1760, modC, b765
ynjH, b1760, motA, b1890
ynjH, b1760, motB, b1889
ynjH, b1760, tap, b1885
ynjH, b1760, tar, b1886
ynjH, b1760, trg, b1421
ynjH, b1760, tsr, b4355
ynjH, b1760, ves, b1742
ynjH, b1760, ycgR, b1194
ynjH, b1760, yhjH, b3525
ynjH, b1760, yjcZ, b4110
ynjH, b1760, yjdA, b4109
ynjH, b1760, ykfB, b250
yoaA, b1808, prmC, b1212
yoaA, b1808, topB, b1763
yoaB, b1809, gloA, b1651
yoaB, b1809, gnsB, b1550
yoaB, b1809, grxD, b1654
yoaC, b1810, bolA, b435
yoaC, b1810, chaB, b1217
yoaC, b1810, dsrB, b1952
yoaC, b1810, psiF, b384
yoaC, b1810, ybcM, b546
yoaC, b1810, yccU, b965
yoaC, b1810, ydeI, b1536
yoaC, b1810, ydhL, b1648
yoaC, b1810, ydiZ, b1724
yoaC, b1810, yebW, b1837
yoaC, b1810, yegP, b2080
yoaC, b1810, yncL, b4598
yoaG, b1796, yeaR, b1797
yoaH, b1811, ycbG, b956
yobA, b1841, yebY, b1839
yobA, b1841, yebZ, b1840
yobB, b1843, exoX, b1844
yobB, b1843, ptrB, b1845
yobB, b1843, ydaM, b1341
yobB, b1843, ydcF, b1414
yobB, b1843, ydiA, b1703
yobD, b1820, manZ, b1819
yobF, b1824, cspC, b1823
yodA, b1973, ykgM, b296
yodA, b1973, ykgO, b4506
yodC, b1957, bfr, b3336
yodC, b1957, btuE, b1710
yodC, b1957, elaB, b2266
yodC, b1957, fbaB, b2097
yodC, b1957, fic, b3361
yodC, b1957, hchA, b1967
yodC, b1957, msyB, b1051
yodC, b1957, otsB, b1897
yodC, b1957, rssB, b1235
yodC, b1957, sbmC, b2009
yodC, b1957, sodC, b1646
yodC, b1957, yahK, b325
yodC, b1957, ybaY, b453
yodC, b1957, yccJ, b1003
yodC, b1957, ydiZ, b1724
yodC, b1957, yeaG, b1783
yodC, b1957, yebW, b1837
yodC, b1957, yedI, b1958
yodC, b1957, yegP, b2080
yodC, b1957, yfcG, b2302
yodC, b1957, ygaM, b2672
yodC, b1957, ygaU, b2665
yodC, b1957, yhfG, b3362
yodC, b1957, yncB, b1449
yodC, b1957, yncL, b4598
yodC, b1957, yoaC, b1810
yodD, b1953, adhP, b1478
yodD, b1953, dps, b812
yodD, b1953, elaB, b2266
yodD, b1953, fbaB, b2097
yodD, b1953, fic, b3361
yodD, b1953, gabD, b2661
yodD, b1953, msyB, b1051
yodD, b1953, osmB, b1283
yodD, b1953, osmC, b1482
yodD, b1953, otsB, b1897
yodD, b1953, psiF, b384
yodD, b1953, sodC, b1646
yodD, b1953, sra, b1480
yodD, b1953, talA, b2464
yodD, b1953, tam, b1519
yodD, b1953, tktB, b2465
yodD, b1953, uspB, b3494
yodD, b1953, wrbA, b1004
yodD, b1953, yajO, b419
yodD, b1953, ybgS, b753
yodD, b1953, ybiI, b803
yodD, b1953, ycaC, b897
yodD, b1953, yccJ, b1003
yodD, b1953, ycfH, b1100
yodD, b1953, ycgB, b1188
yodD, b1953, yciG, b1259
yodD, b1953, ydcK, b1428
yodD, b1953, ydeI, b1536
yodD, b1953, yeaG, b1783
yodD, b1953, yeaH, b1784
yodD, b1953, yebV, b1836
yodD, b1953, yedP, b1955
yodD, b1953, yegP, b2080
yodD, b1953, yegS, b2086
yodD, b1953, yehE, b2112
yodD, b1953, yfcG, b2302
yodD, b1953, ygaF, b2660
yodD, b1953, ygaM, b2672
yodD, b1953, ygaU, b2665
yodD, b1953, ygdI, b2809
yodD, b1953, yhbO, b3153
yodD, b1953, yhfG, b3362
yodD, b1953, yhhA, b3448
yodD, b1953, yiaG, b3555
yodD, b1953, yjbJ, b4045
yodD, b1953, yjdN, b4107
yodD, b1953, ymdF, b4518
yodD, b1953, ymgE, b1195
yodD, b1953, yncL, b4598
yodD, b1953, ynfD, b1586
yodD, b1953, ynhG, b1678
yodD, b1953, yodC, b1957
yoeB, b4539, chpS, b4224
yoeB, b4539, dinJ, b226
yoeB, b4539, gntT, b3415
yoeB, b4539, mqsR, b3022
yoeB, b4539, relB, b1564
yoeB, b4539, relE, b1563
yoeB, b4539, yeeZ, b2016
yoeB, b4539, yefM, b2017
yoeB, b4539, ygiT, b3021
yoeG, b4640, insO, b4623
yoeG, b4640, yedW, b1969
yoeG, b4640, yfeS, b2420
yoeG, b4640, yfgO, b2493
yoeG, b4640, yfhH, b2561
yoeG, b4640, yhdL, b4550
yoeG, b4640, yjhD, b4281
yohC, b2135, uspB, b3494
yohC, b2135, ymgE, b1195
yohC, b2135, yodD, b1953
yohD, b2136, gst, b1635
yohD, b2136, mpaA, b1326
yohD, b2136, yebW, b1837
yohF, b2137, osmF, b2131
yohF, b2137, sodC, b1646
yohF, b2137, tam, b1519
yohF, b2137, ybhP, b790
yohF, b2137, yciG, b1259
yohF, b2137, ydcK, b1428
yohF, b2137, ydeI, b1536
yohF, b2137, ydhL, b1648
yohF, b2137, yedP, b1955
yohF, b2137, yghA, b3003
yohF, b2137, yodD, b1953
yohJ, b2141, grxA, b849
yohJ, b2141, mglB, b2150
yohJ, b2141, ybfA, b699
yohK, b2142, yohJ, b2141
yohN, b2107, yedD, b1928
yojI, b2211, efeB, b1019
yojI, b2211, efeO, b1018
yojI, b2211, efeU, b4490
yojI, b2211, entS, b591
yojI, b2211, exbB, b3006
yojI, b2211, exbD, b3005
yojI, b2211, fhuC, b151
yojI, b2211, mqo, b2210
yojI, b2211, nth, b1633
yojI, b2211, rsmF, b1835
yojI, b2211, rsxC, b1629
yojI, b2211, rsxE, b1632
yojI, b2211, rsxG, b1631
yojI, b2211, tonB, b1252
yojI, b2211, ybaN, b468
yojI, b2211, yceA, b1055
yojI, b2211, yciH, b1282
yojI, b2211, ydiE, b1705
yojI, b2211, yeaZ, b1807
yojI, b2211, yeiR, b2173
yojI, b2211, yncD, b1451
yojI, b2211, yncE, b1452
ypdA, b2380, nadR, b4390
ypdA, b2380, pgi, b4025
ypdA, b2380, yihY, b3886
ypdB, b2381, nadR, b4390
ypdB, b2381, ppk, b2501
ypdB, b2381, ppx, b2502
ypdB, b2381, tldD, b3244
ypdB, b2381, yhhX, b3440
ypdB, b2381, ypdA, b2380
ypdE, b2384, aaeB, b3240
ypdE, b2384, agaC, b3139
ypdE, b2384, cpsG, b2048
ypdE, b2384, eutH, b2452
ypdE, b2384, eutM, b2457
ypdE, b2384, eutS, b2462
ypdE, b2384, fcl, b2052
ypdE, b2384, fryB, b2387
ypdE, b2384, gmd, b2053
ypdE, b2384, lafU, b230
ypdE, b2384, lysR, b2839
ypdE, b2384, mdtQ, b2139
ypdE, b2384, metR, b3828
ypdE, b2384, phnG, b4101
ypdE, b2384, phnH, b4100
ypdE, b2384, rihB, b2162
ypdE, b2384, ssuD, b935
ypdE, b2384, wcaC, b2057
ypdE, b2384, wcaI, b2050
ypdE, b2384, wcaJ, b2047
ypdE, b2384, yagA, b267
ypdE, b2384, yahG, b321
ypdE, b2384, yehP, b2121
ypdE, b2384, ygcN, b2766
ypdE, b2384, yggR, b2950
ypdE, b2384, yjbE, b4026
ypdE, b2384, yjbG, b4028
ypdF, b2385, eutH, b2452
ypdF, b2385, fcl, b2052
ypdF, b2385, fhlA, b2731
ypdF, b2385, fryB, b2387
ypdF, b2385, hyfI, b2489
ypdF, b2385, phnH, b4100
ypdF, b2385, rihB, b2162
ypdF, b2385, ybgQ, b718
ypdF, b2385, yehP, b2121
ypdF, b2385, yggR, b2950
ypdF, b2385, ypdE, b2384
ypeA, b2434, phnH, b4100
ypeA, b2434, yedW, b1969
ypeA, b2434, yfeZ, b2433
ypeB, b4546, cmoB, b1871
ypeB, b4546, yfaZ, b2250
ypeC, b2390, yaiY, b379
ypfM, b4606, raiA, b2597
ypfM, b4606, yacL, b119
ypfM, b4606, ydcH, b1426
ypfM, b4606, yebG, b1848
ypfM, b4606, yfdY, b2377
yphA, b2543, bfr, b3336
yphA, b2543, psiF, b384
yphA, b2543, rssB, b1235
yphA, b2543, yahO, b329
yphA, b2543, ycaP, b906
yphA, b2543, yeaQ, b1795
yphA, b2543, yebV, b1836
yphA, b2543, yegP, b2080
yphA, b2543, yegS, b2086
yphA, b2543, yehE, b2112
yphA, b2543, yncL, b4598
yphA, b2543, yodC, b1957
yphB, b2544, aegA, b2468
yphB, b2544, alkA, b2068
yphB, b2544, ygbN, b2740
yphB, b2544, ygcQ, b2769
yphD, b2546, acrD, b2470
yphD, b2546, eutA, b2451
yphD, b2546, hyfB, b2482
yphD, b2546, yfaV, b2246
yphD, b2546, ygbN, b2740
yphD, b2546, ygcS, b2771
yphD, b2546, ylbF, b520
yphD, b2546, yphC, b2545
yphE, b2547, yggP, b4465
ypjA, b2647, cmtA, b2933
ypjA, b2647, cpsB, b2049
ypjA, b2647, cpsG, b2048
ypjA, b2647, peaD, b4508
ypjA, b2647, quuQ, b1559
ypjA, b2647, renD, b542
ypjA, b2647, rihB, b2162
ypjA, b2647, wcaJ, b2047
ypjA, b2647, yfbK, b2270
ypjA, b2647, yggR, b2950
ypjA, b2647, yjgZ, b4277
ypjC, b2650, ybcK, b544
ypjD, b2611, yfjD, b4461
ypjI, b4644, frwD, b3953
ypjI, b4644, fsaA, b825
ypjI, b4644, renD, b542
ypjI, b4644, ylcI, b4589
ypjJ, b4548, mdtO, b4081
ypjJ, b4548, mdtP, b4080
ypjJ, b4548, norV, b2710
yqaB, b2690, yqaA, b2689
yqaE, b2666, blc, b4149
yqaE, b2666, ecnB, b4411
yqaE, b2666, elaB, b2266
yqaE, b2666, fic, b3361
yqaE, b2666, osmY, b4376
yqaE, b2666, uspB, b3494
yqaE, b2666, yaiA, b389
yqaE, b2666, ygaM, b2672
yqaE, b2666, ygaU, b2665
yqaE, b2666, yhcO, b3239
yqaE, b2666, yhfG, b3362
yqaE, b2666, yiaG, b3555
yqaE, b2666, yjbJ, b4045
yqcC, b2792, rlmN, b2517
yqcC, b2792, truC, b2791
yqcE, b2775, ygcW, b2774
yqeA, b2874, ygdT, b4610
yqeA, b2874, yhjB, b3520
yqeB, b2875, fucA, b2800
yqeB, b2875, fucO, b2799
yqeB, b2875, yeiA, b2147
yqeB, b2875, yeiT, b2146
yqeB, b2875, ygeV, b2869
yqeB, b2875, ygeW, b2870
yqeB, b2875, ygeX, b2871
yqeB, b2875, ygeY, b2872
yqeB, b2875, ygfK, b2878
yqeB, b2875, yghZ, b3001
yqeC, b2876, atoS, b2219
yqeC, b2876, ftnB, b1902
yqeC, b2876, fucA, b2800
yqeC, b2876, fucO, b2799
yqeC, b2876, tdcA, b3118
yqeC, b2876, tnaC, b3707
yqeC, b2876, yaiZ, b380
yqeC, b2876, ydcH, b1426
yqeC, b2876, yeiA, b2147
yqeC, b2876, yeiT, b2146
yqeC, b2876, yfeD, b2399
yqeC, b2876, ygeV, b2869
yqeC, b2876, ygfJ, b2877
yqeC, b2876, yghZ, b3001
yqeC, b2876, yjfN, b4188
yqeC, b2876, yjfO, b4189
yqeC, b2876, yjhI, b4299
yqeC, b2876, yjiM, b4335
yqeC, b2876, yjjM, b4357
yqeC, b2876, yqeB, b2875
yqeF, b2844, aldA, b1415
yqeF, b2844, dctA, b3528
yqeF, b2844, galS, b2151
yqeF, b2844, glcC, b2980
yqeF, b2844, glpT, b2240
yqeF, b2844, hcaR, b2537
yqeF, b2844, lldD, b3605
yqeF, b2844, lldP, b3603
yqeF, b2844, lldR, b3604
yqeF, b2844, mglA, b2149
yqeF, b2844, mglB, b2150
yqeF, b2844, mglC, b2148
yqeF, b2844, nanA, b3225
yqeF, b2844, ndk, b2518
yqeF, b2844, putP, b1015
yqeF, b2844, sdhC, b721
yqeF, b2844, sdhD, b722
yqeF, b2844, yaiZ, b380
yqeF, b2844, ydcI, b1422
yqeI, b2847, cadC, b4133
yqeI, b2847, ydcI, b1422
yqeJ, b2848, cadC, b4133
yqeJ, b2848, ygeF, b2850
yqeJ, b2848, ygeG, b2851
yqeJ, b2848, yqeI, b2847
yqeK, b2849, bglB, b3721
yqeK, b2849, pbl, b2854
yqeK, b2849, ygaQ, b4462
yqeK, b2849, ygeF, b2850
yqeK, b2849, ygeG, b2851
yqeK, b2849, ygeH, b2852
yqeK, b2849, ygeI, b2853
yqeK, b2849, ygeK, b2856
yqeK, b2849, ygeN, b2858
yqeK, b2849, yhhZ, b3442
yqeK, b2849, yjbI, b4038
yqeK, b2849, yqeH, b2846
yqeK, b2849, yqeJ, b2848
yqfA, b2899, ychH, b1205
yqfA, b2899, yjgK, b4252
yqfB, b2900, bglA, b2901
yqfE, b2915, aegA, b2468
yqfE, b2915, cmtA, b2933
yqfE, b2915, cpsB, b2049
yqfE, b2915, cpsG, b2048
yqfE, b2915, frwC, b3949
yqfE, b2915, frwD, b3953
yqfE, b2915, hofQ, b3391
yqfE, b2915, hyfI, b2489
yqfE, b2915, hypF, b2712
yqfE, b2915, rihB, b2162
yqfE, b2915, wcaI, b2050
yqfE, b2915, yggF, b2930
yqfE, b2915, yggR, b2950
yqfE, b2915, yhcC, b3211
yqfE, b2915, yihV, b3883
yqfE, b2915, yjbG, b4028
yqfE, b2915, yjgZ, b4277
yqfE, b2915, ypjA, b2647
yqgA, b2966, dcuB, b4123
yqgA, b2966, dcuC, b621
yqgA, b2966, frdB, b4153
yqgA, b2966, hcp, b873
yqgA, b2966, hypA, b2726
yqgA, b2966, hypB, b2727
yqgA, b2966, hypC, b2728
yqgA, b2966, hypD, b2729
yqgA, b2966, nikA, b3476
yqgA, b2966, nikB, b3477
yqgA, b2966, nikC, b3478
yqgA, b2966, nikD, b3479
yqgA, b2966, nirB, b3365
yqgA, b2966, nirD, b3366
yqgA, b2966, nrfB, b4071
yqgA, b2966, yaaJ, b7
yqgA, b2966, yjjI, b4380
yqgB, b2939, accB, b3255
yqgB, b2939, atpB, b3738
yqgB, b2939, lgt, b2828
yqgB, b2939, prfC, b4375
yqgB, b2939, rnpA, b3704
yqgB, b2939, rpmH, b3703
yqgB, b2939, speA, b2938
yqgD, b2941, arpA, b4017
yqgD, b2941, tdcR, b3119
yqgD, b2941, yicJ, b3657
yqgD, b2941, yigG, b3818
yqgF, b2949, yqgE, b2948
yqhC, b3010, yghJ, b4466
yqhD, b3011, hemC, b3805
yqhD, b3011, lysU, b4129
yqhD, b3011, pepP, b2908
yqhD, b3011, selA, b3591
yqhD, b3011, yieP, b3755
yqhG, b3013, bglB, b3721
yqhG, b3013, cbrA, b3690
yqhG, b3013, yihF, b3861
yqhG, b3013, yiiG, b3896
yqiA, b3031, cpdA, b3032
yqiH, b3047, bglB, b3721
yqiH, b3047, cmtB, b2934
yqiH, b3047, rhsB, b3482
yqiH, b3047, setC, b3659
yqiH, b3047, tdcR, b3119
yqiH, b3047, ygeK, b2856
yqiH, b3047, ygeN, b2858
yqiH, b3047, ygiL, b3043
yqiH, b3047, yhaB, b3120
yqiH, b3047, yhaC, b3121
yqiH, b3047, yhiJ, b3488
yqiH, b3047, yhjB, b3520
yqiH, b3047, yigG, b3818
yqiH, b3047, yiiG, b3896
yqiH, b3047, yjbI, b4038
yqiH, b3047, yjbM, b4048
yqiH, b3047, yjhR, b4308
yqiI, b3048, ygeK, b2856
yqiI, b3048, ygeN, b2858
yqiI, b3048, yhaC, b3121
yqiI, b3048, yhiJ, b3488
yqiI, b3048, yiiE, b3889
yqiI, b3048, yqiH, b3047
yqjB, b3096, yqjA, b3095
yqjC, b3097, bfr, b3336
yqjC, b3097, blc, b4149
yqjC, b3097, dkgA, b3012
yqjC, b3097, dps, b812
yqjC, b3097, elaB, b2266
yqjC, b3097, fic, b3361
yqjC, b3097, gadW, b3515
yqjC, b3097, gadX, b3516
yqjC, b3097, ldcC, b186
yqjC, b3097, msyB, b1051
yqjC, b3097, osmE, b1739
yqjC, b3097, osmY, b4376
yqjC, b3097, otsB, b1897
yqjC, b3097, poxB, b871
yqjC, b3097, talA, b2464
yqjC, b3097, uspB, b3494
yqjC, b3097, ybeL, b643
yqjC, b3097, ybjP, b865
yqjC, b3097, ygaM, b2672
yqjC, b3097, ygaU, b2665
yqjC, b3097, yggE, b2922
yqjC, b3097, ygiW, b3024
yqjC, b3097, yhcO, b3239
yqjC, b3097, yhfG, b3362
yqjC, b3097, yhjD, b3522
yqjC, b3097, yiaG, b3555
yqjC, b3097, yjbJ, b4045
yqjC, b3097, yjdI, b4126
yqjC, b3097, yjdJ, b4127
yqjC, b3097, yjgH, b4248
yqjD, b3098, bfr, b3336
yqjD, b3098, blc, b4149
yqjD, b3098, dkgA, b3012
yqjD, b3098, dps, b812
yqjD, b3098, elaB, b2266
yqjD, b3098, fbaB, b2097
yqjD, b3098, fic, b3361
yqjD, b3098, gadA, b3517
yqjD, b3098, gadB, b1493
yqjD, b3098, gadW, b3515
yqjD, b3098, gadX, b3516
yqjD, b3098, hdeA, b3510
yqjD, b3098, hdeB, b3509
yqjD, b3098, ldcC, b186
yqjD, b3098, msyB, b1051
yqjD, b3098, osmC, b1482
yqjD, b3098, osmE, b1739
yqjD, b3098, osmY, b4376
yqjD, b3098, otsB, b1897
yqjD, b3098, poxB, b871
yqjD, b3098, qor, b4051
yqjD, b3098, sra, b1480
yqjD, b3098, talA, b2464
yqjD, b3098, tktB, b2465
yqjD, b3098, uspB, b3494
yqjD, b3098, wrbA, b1004
yqjD, b3098, ybaY, b453
yqjD, b3098, ybeL, b643
yqjD, b3098, ybgA, b707
yqjD, b3098, ybjP, b865
yqjD, b3098, yccJ, b1003
yqjD, b3098, ydiZ, b1724
yqjD, b3098, yeaG, b1783
yqjD, b3098, yeaQ, b1795
yqjD, b3098, yfcG, b2302
yqjD, b3098, ygaM, b2672
yqjD, b3098, ygaU, b2665
yqjD, b3098, yggE, b2922
yqjD, b3098, ygiW, b3024
yqjD, b3098, yhcO, b3239
yqjD, b3098, yhfG, b3362
yqjD, b3098, yhjD, b3522
yqjD, b3098, yiaG, b3555
yqjD, b3098, yibF, b3592
yqjD, b3098, yjdC, b4135
yqjD, b3098, yjdI, b4126
yqjD, b3098, yjdJ, b4127
yqjD, b3098, yjgB, b4269
yqjD, b3098, yjgH, b4248
yqjD, b3098, yqaE, b2666
yqjD, b3098, yqjC, b3097
yqjE, b3099, bfr, b3336
yqjE, b3099, blc, b4149
yqjE, b3099, dkgA, b3012
yqjE, b3099, dps, b812
yqjE, b3099, ecnB, b4411
yqjE, b3099, elaB, b2266
yqjE, b3099, fic, b3361
yqjE, b3099, gadB, b1493
yqjE, b3099, gadW, b3515
yqjE, b3099, gadX, b3516
yqjE, b3099, glgC, b3430
yqjE, b3099, ldcC, b186
yqjE, b3099, osmC, b1482
yqjE, b3099, osmE, b1739
yqjE, b3099, osmY, b4376
yqjE, b3099, otsB, b1897
yqjE, b3099, poxB, b871
yqjE, b3099, qor, b4051
yqjE, b3099, talA, b2464
yqjE, b3099, tktB, b2465
yqjE, b3099, uspB, b3494
yqjE, b3099, wrbA, b1004
yqjE, b3099, ybaY, b453
yqjE, b3099, ybgA, b707
yqjE, b3099, ybjP, b865
yqjE, b3099, yccJ, b1003
yqjE, b3099, ygaM, b2672
yqjE, b3099, ygaU, b2665
yqjE, b3099, yggE, b2922
yqjE, b3099, ygiW, b3024
yqjE, b3099, yhcO, b3239
yqjE, b3099, yhfG, b3362
yqjE, b3099, yhjD, b3522
yqjE, b3099, yiaG, b3555
yqjE, b3099, yibF, b3592
yqjE, b3099, yjdC, b4135
yqjE, b3099, yjdI, b4126
yqjE, b3099, yjdJ, b4127
yqjE, b3099, yjgB, b4269
yqjE, b3099, yqjC, b3097
yqjE, b3099, yqjD, b3098
yqjG, b3102, fic, b3361
yqjG, b3102, otsB, b1897
yqjG, b3102, talA, b2464
yqjG, b3102, tktB, b2465
yqjH, b3070, cirA, b2155
yqjH, b3070, efeB, b1019
yqjH, b3070, efeO, b1018
yqjH, b3070, efeU, b4490
yqjH, b3070, entA, b596
yqjH, b3070, entB, b595
yqjH, b3070, entC, b593
yqjH, b3070, entE, b594
yqjH, b3070, entF, b586
yqjH, b3070, exbB, b3006
yqjH, b3070, exbD, b3005
yqjH, b3070, fecI, b4293
yqjH, b3070, fecR, b4292
yqjH, b3070, fepA, b584
yqjH, b3070, fepB, b592
yqjH, b3070, fepC, b588
yqjH, b3070, fes, b585
yqjH, b3070, fhuF, b4367
yqjH, b3070, fiu, b805
yqjH, b3070, nrdE, b2675
yqjH, b3070, nrdF, b2676
yqjH, b3070, nrdH, b2673
yqjH, b3070, nrdI, b2674
yqjH, b3070, sufC, b1682
yqjH, b3070, sufS, b1680
yqjH, b3070, tonB, b1252
yqjH, b3070, ybdB, b597
yqjH, b3070, ybdZ, b4511
yqjH, b3070, ybiX, b804
yqjH, b3070, yncE, b1452
yqjH, b3070, yojI, b2211
yqjK, b3100, bfr, b3336
yqjK, b3100, blc, b4149
yqjK, b3100, dps, b812
yqjK, b3100, elaB, b2266
yqjK, b3100, osmE, b1739
yqjK, b3100, osmY, b4376
yqjK, b3100, poxB, b871
yqjK, b3100, qor, b4051
yqjK, b3100, talA, b2464
yqjK, b3100, tktB, b2465
yqjK, b3100, wrbA, b1004
yqjK, b3100, ybgA, b707
yqjK, b3100, ygaM, b2672
yqjK, b3100, yiaG, b3555
yqjK, b3100, yjdI, b4126
yqjK, b3100, yqjC, b3097
yqjK, b3100, yqjD, b3098
yqjK, b3100, yqjE, b3099
yraI, b3143, gspJ, b3331
yraI, b3143, gspK, b3332
yraI, b3143, ygaQ, b4462
yraI, b3143, yidK, b3679
yraJ, b3144, frlA, b3370
yraJ, b3144, gspK, b3332
yraJ, b3144, ygcU, b4463
yraJ, b3144, yihR, b3879
yraK, b3145, frlD, b3374
yraK, b3145, gspK, b3332
yraK, b3145, ygcU, b4463
yraK, b3145, yihS, b3880
yraK, b3145, yraJ, b3144
yraM, b3147, nuoG, b2283
yraM, b3147, surA, b53
yraN, b3148, yraM, b3147
yraP, b3150, diaA, b3149
yrbA, b3190, accB, b3255
yrbA, b3190, aroK, b3390
yrbA, b3190, murA, b3189
yrbA, b3190, prfB, b2891
yrbA, b3190, rfbB, b2041
yrbA, b3190, yggS, b2951
yrbA, b3190, yggT, b2952
yrbC, b3192, yrbB, b3191
yrbD, b3193, yrbB, b3191
yrbE, b3194, yrbD, b3193
yrbF, b3195, rfaG, b3631
yrbF, b3195, yrbD, b3193
yrbF, b3195, yrbE, b3194
yrbG, b3196, ftsY, b3464
yrbG, b3196, glpG, b3424
yrbG, b3196, kdsC, b3198
yrbG, b3196, xerD, b2894
yrbK, b3199, kdsC, b3198
yrbK, b3199, lptA, b3200
yrbK, b3199, lptB, b3201
yrbL, b3207, arnB, b2253
yrbL, b3207, arnC, b2254
yrdA, b3279, mobA, b3857
yrdA, b3279, yaiE, b391
yrdB, b3280, aroE, b3281
yrdB, b3280, rimN, b3282
yrdD, b3283, aroE, b3281
yrdD, b3283, imp, b54
yrdD, b3283, rimN, b3282
yrdD, b3283, smg, b3284
yrfF, b3398, spoT, b3650
yrfF, b3398, trmH, b3651
yrfG, b3399, deoB, b4383
yrfG, b3399, deoD, b4384
yrfG, b3399, dnaG, b3066
yrfG, b3399, hslO, b3401
yrfG, b3399, hslR, b3400
yrfG, b3399, hslV, b3932
yrfG, b3399, pabA, b3360
yrfG, b3399, rimI, b4373
yrfG, b3399, yheL, b3343
yrfG, b3399, yheT, b3353
yrhA, b3443, arpA, b4017
yrhA, b3443, bglB, b3721
yrhA, b3443, bglG, b3723
yrhA, b3443, dgoD, b4478
yrhA, b3443, frvX, b3898
yrhA, b3443, gspM, b3334
yrhA, b3443, pbl, b2854
yrhA, b3443, rhsB, b3482
yrhA, b3443, setC, b3659
yrhA, b3443, tdcR, b3119
yrhA, b3443, ygeG, b2851
yrhA, b3443, ygeH, b2852
yrhA, b3443, yhhZ, b3442
yrhA, b3443, yhjB, b3520
yrhA, b3443, yiaA, b3562
yrhA, b3443, yiaB, b3563
yrhA, b3443, yiaL, b3576
yrhA, b3443, yiaM, b3577
yrhA, b3443, yibV, b4615
yrhA, b3443, yidJ, b3678
yrhA, b3443, yidP, b3684
yrhA, b3443, yigG, b3818
yrhA, b3443, yiiG, b3896
yrhA, b3443, yjbI, b4038
yrhA, b3443, yjbL, b4047
yrhA, b3443, yjbM, b4048
yrhA, b3443, yjbS, b4621
yrhA, b3443, yjgN, b4257
yrhA, b3443, yqeK, b2849
yrhB, b3446, matA, b294
yrhB, b3446, yibJ, b3595
yrhC, b4552, bglB, b3721
yrhC, b4552, yihF, b3861
yrhC, b4552, yiiG, b3896
ysaA, b3573, ansB, b2957
ysaA, b3573, dcuB, b4123
ysaA, b3573, dcuC, b621
ysaA, b3573, dmsA, b894
ysaA, b3573, dmsB, b895
ysaA, b3573, frdA, b4154
ysaA, b3573, frdB, b4153
ysaA, b3573, frdC, b4152
ysaA, b3573, frdD, b4151
ysaA, b3573, gldA, b3945
ysaA, b3573, hcp, b873
ysaA, b3573, hybO, b2997
ysaA, b3573, hypA, b2726
ysaA, b3573, hypB, b2727
ysaA, b3573, hypC, b2728
ysaA, b3573, hypD, b2729
ysaA, b3573, napC, b2202
ysaA, b3573, napF, b2208
ysaA, b3573, narK, b1223
ysaA, b3573, nikA, b3476
ysaA, b3573, nikB, b3477
ysaA, b3573, nikC, b3478
ysaA, b3573, nikD, b3479
ysaA, b3573, nikE, b3480
ysaA, b3573, nirB, b3365
ysaA, b3573, nirD, b3366
ysaA, b3573, nrfA, b4070
ysaA, b3573, nrfB, b4071
ysaA, b3573, nrfC, b4072
ysaA, b3573, pepE, b4021
ysaA, b3573, ravA, b3746
ysaA, b3573, tdcA, b3118
ysaA, b3573, ttdR, b3060
ysaA, b3573, viaA, b3745
ysaA, b3573, ycbJ, b919
ysaA, b3573, yfiD, b2579
ysaA, b3573, yhbU, b3158
ysaA, b3573, yjdK, b4128
ysaA, b3573, yjdO, b4559
ysaA, b3573, yjjI, b4380
ysaA, b3573, yjjW, b4379
ysaA, b3573, yqgA, b2966
ysaC, b4648, bglG, b3723
ysaC, b4648, bglJ, b4366
ysaC, b4648, frvX, b3898
ysaC, b4648, gspA, b3323
ysaC, b4648, setC, b3659
ysaC, b4648, ygdT, b4610
ysaC, b4648, yhjB, b3520
ysaC, b4648, yiaB, b3563
ysaC, b4648, yihF, b3861
ysaC, b4648, yiiG, b3896
ysaC, b4648, ynbE, b1382
ytcA, b4622, adiA, b4117
ytcA, b4622, arpA, b4017
ytcA, b4622, bglB, b3721
ytcA, b4622, bglG, b3723
ytcA, b4622, dgoD, b4478
ytcA, b4622, dgoT, b3691
ytcA, b4622, frvB, b3899
ytcA, b4622, frvX, b3898
ytcA, b4622, gspL, b3333
ytcA, b4622, gspM, b3334
ytcA, b4622, narX, b1222
ytcA, b4622, pbl, b2854
ytcA, b4622, setC, b3659
ytcA, b4622, sgbE, b3583
ytcA, b4622, tdcR, b3119
ytcA, b4622, ychE, b1242
ytcA, b4622, ygdT, b4610
ytcA, b4622, ygjI, b3078
ytcA, b4622, yhdX, b3269
ytcA, b4622, yhfT, b3377
ytcA, b4622, yhjB, b3520
ytcA, b4622, yiaA, b3562
ytcA, b4622, yiaB, b3563
ytcA, b4622, yiaK, b3575
ytcA, b4622, yiaL, b3576
ytcA, b4622, yiaM, b3577
ytcA, b4622, yibV, b4615
ytcA, b4622, yidJ, b3678
ytcA, b4622, yifB, b3765
ytcA, b4622, yigG, b3818
ytcA, b4622, yihF, b3861
ytcA, b4622, yiiG, b3896
ytcA, b4622, yjbL, b4047
ytcA, b4622, yjbS, b4621
ytcA, b4622, yqgD, b2941
ytcA, b4622, yrhA, b3443
ytfA, b4205, insK, b3558
ytfA, b4205, yjhR, b4308
ytfA, b4205, yrhB, b3446
ytfE, b4209, cirA, b2155
ytfE, b4209, hmp, b2552
ytfE, b4209, nrdF, b2676
ytfE, b4209, yeaR, b1797
ytfE, b4209, ygbA, b2732
ytfG, b4211, gspI, b3330
ytfG, b4211, phnI, b4099
ytfG, b4211, rhaD, b3902
ytfG, b4211, yjbF, b4027
ytfI, b4215, bglB, b3721
ytfI, b4215, ompL, b3875
ytfI, b4215, pbl, b2854
ytfI, b4215, rhsB, b3482
ytfI, b4215, setC, b3659
ytfI, b4215, ygeF, b2850
ytfI, b4215, ygeG, b2851
ytfI, b4215, ygeH, b2852
ytfI, b4215, ygeK, b2856
ytfI, b4215, ygeN, b2858
ytfI, b4215, yhcA, b3215
ytfI, b4215, yhhZ, b3442
ytfI, b4215, yhjB, b3520
ytfI, b4215, yiaA, b3562
ytfI, b4215, yiaB, b3563
ytfI, b4215, yibV, b4615
ytfI, b4215, yidJ, b3678
ytfI, b4215, yigG, b3818
ytfI, b4215, yihF, b3861
ytfI, b4215, yiiG, b3896
ytfI, b4215, yjbI, b4038
ytfI, b4215, yjbM, b4048
ytfI, b4215, yjbS, b4621
ytfI, b4215, yjgN, b4257
ytfI, b4215, yjhR, b4308
ytfI, b4215, yjiK, b4333
ytfI, b4215, yjjQ, b4365
ytfI, b4215, yqeK, b2849
ytfI, b4215, yrhA, b3443
ytfJ, b4216, aldA, b1415
ytfJ, b4216, cstA, b598
ytfJ, b4216, dctA, b3528
ytfJ, b4216, fadA, b3845
ytfJ, b4216, fadB, b3846
ytfJ, b4216, fadJ, b2341
ytfJ, b4216, mglA, b2149
ytfJ, b4216, mglB, b2150
ytfJ, b4216, rbsD, b3748
ytfJ, b4216, tnaC, b3707
ytfJ, b4216, yaiZ, b380
ytfJ, b4216, ybdD, b4512
ytfJ, b4216, yqeF, b2844
ytfK, b4217, yjbJ, b4045
ytfL, b4218, yjgX, b4575
ytfP, b4222, gcvA, b2808
ytfP, b4222, ybaQ, b483
ytfP, b4222, ytfN, b4221
ytfQ, b4227, acs, b4069
ytfQ, b4227, agp, b1002
ytfQ, b4227, aldA, b1415
ytfQ, b4227, aldB, b3588
ytfQ, b4227, csiE, b2535
ytfQ, b4227, cstA, b598
ytfQ, b4227, fadA, b3845
ytfQ, b4227, fadB, b3846
ytfQ, b4227, fadJ, b2341
ytfQ, b4227, treA, b1197
ytfQ, b4227, ybdD, b4512
ytfQ, b4227, ydcJ, b1423
ytfQ, b4227, ydcS, b1440
ytfQ, b4227, yghZ, b3001
ytfQ, b4227, ytfJ, b4216
ytfR, b4485, ytfQ, b4227
ytfT, b4230, yjfF, b4231
ythA, b4655, pinH, b2648
ythA, b4655, yibV, b4615
ythA, b4655, yjhD, b4281
ythA, b4655, yjhE, b4282
ythA, b4655, ytfA, b4205
ytjA, b4568, bfr, b3336
ytjA, b4568, blc, b4149
ytjA, b4568, dkgA, b3012
ytjA, b4568, dps, b812
ytjA, b4568, ecnB, b4411
ytjA, b4568, elaB, b2266
ytjA, b4568, fic, b3361
ytjA, b4568, grxB, b1064
ytjA, b4568, hchA, b1967
ytjA, b4568, hdhA, b1619
ytjA, b4568, msyB, b1051
ytjA, b4568, osmC, b1482
ytjA, b4568, osmE, b1739
ytjA, b4568, osmY, b4376
ytjA, b4568, otsA, b1896
ytjA, b4568, otsB, b1897
ytjA, b4568, poxB, b871
ytjA, b4568, psiF, b384
ytjA, b4568, sra, b1480
ytjA, b4568, talA, b2464
ytjA, b4568, wrbA, b1004
ytjA, b4568, yahO, b329
ytjA, b4568, ybaY, b453
ytjA, b4568, ybjP, b865
ytjA, b4568, ycaC, b897
ytjA, b4568, ydiZ, b1724
ytjA, b4568, yeaG, b1783
ytjA, b4568, yeaQ, b1795
ytjA, b4568, yegS, b2086
ytjA, b4568, ygaM, b2672
ytjA, b4568, ygaU, b2665
ytjA, b4568, ygiW, b3024
ytjA, b4568, yhbO, b3153
ytjA, b4568, yhcO, b3239
ytjA, b4568, yhfG, b3362
ytjA, b4568, yhjD, b3522
ytjA, b4568, yiaG, b3555
ytjA, b4568, yibF, b3592
ytjA, b4568, yjdI, b4126
ytjA, b4568, yjdJ, b4127
ytjA, b4568, yjgB, b4269
ytjA, b4568, yncB, b1449
ytjA, b4568, yodC, b1957
ytjA, b4568, yqaE, b2666
ytjA, b4568, yqjC, b3097
ytjA, b4568, yqjD, b3098
ytjA, b4568, yqjE, b3099
ytjA, b4568, yqjK, b3100
yzgL, b3427, glpD, b3426
yzgL, b3427, glpF, b3927
yzgL, b3427, glpQ, b2239
zntR, b3292, clpB, b2592
zntR, b3292, yhdL, b4550
zntR, b3292, yhdN, b3293
znuA, b1857, lolE, b1118
znuA, b1857, lpxM, b1855
znuA, b1857, yebA, b1856
znuA, b1857, ykgM, b296
znuA, b1857, yodA, b1973
znuB, b1859, yneF, b1522
znuB, b1859, ynfA, b1582
znuC, b1858, ydhP, b1657
znuC, b1858, ydiK, b1688
znuC, b1858, znuB, b1859
zraR, b4004, ade, b3665
zraR, b4004, ilvY, b3773
zraR, b4004, norR, b2709
zraR, b4004, rtcA, b4475
zraR, b4004, yiiX, b3937
zraS, b4003, eamA, b1533
zraS, b4003, fsaB, b3946
zraS, b4003, fucP, b2801
zraS, b4003, tdcA, b3118
zraS, b4003, tdcB, b3117
zraS, b4003, yidE, b3685
zupT, b3040, uspD, b3923
zur, b4046, exuR, b3094
zwf, b1852, glnE, b3053
zwf, b1852, nadE, b1740

